Constructing Concrete Colour Tensors for Simple Lie Algebras

We describe the implementation and use of colour_tensors: a Mathematica package built for the concrete construction of explicit colour tensors involving arbitrarily charged particles in any gauge theory. These can be used to directly determine linear relations among colour tensors and compute a number of otherwise difficult, representation-theoretic quantities relevant to scattering amplitudes such as colour-interference between partial amplitudes.

==> anc/colour_tensors.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   CODEBASE for the Colour Tensor Tools Mathematica Package
    ""
       by Jacob Bourjaily, Michael Plesser, and Philip Velie
               [arXiv:2609.XXXXX].                                                                
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


BeginPackage["ColourTensorTools`"]
Begin["Global`"]


(* ::Section:: *)
(*Protected Namespace for Algebras, Dynkin Labels, and various Tensors*)


(*Naming algerbas and representations*)
Protect[a,b,c,d,e,f,g,
su,so,sp,
ad,F];

(*abstract colour tensors and objects related to amplitudes*)
Protect[amp,trR,trF,trAd,joTensor,ddmTensor,clebschTensor];

(*operators and miscellany*)
Protect[w,wc,plus,times,power,powers,powera];


(* ::Subsubsection::Closed:: *)
(*Backend: Parsing & Protecting Nomenclature for Algebras*)


tools`parseAlgebra[alg_]:=tools`parseAlgebra[alg]=Module[{bits=(Characters@ToString[alg])/.Association[Join[{"S"->Nothing,"s"->Nothing,"U"->"u","O"->"o","P"->"p","A"->"a","B"->"b","C"->"c","D"->"d","E"->"e","F"->"f","G"->"g","["->Nothing,"]"->Nothing,")"->Nothing,"("->Nothing},Thread[Rule[ToString/@Range[0,9],Range[0,9]]]]],typeDat,rnkDat},rnkDat=FromDigits@Cases[bits,_Integer];typeDat=DeleteCases[bits,_Integer];If[rnkDat===0,Which[typeDat==={"f"},f[4],typeDat==={"g"},g[2],True,"?"],(Which[MemberQ[Partition[ToString/@{a,b,c,d},1],typeDat],ToExpression[typeDat[[1]]][rnkDat],typeDat==={"e"}&&3<=rnkDat<=8,e[rnkDat],typeDat==={"f"},ToExpression[typeDat[[1]]][rnkDat],typeDat==={"g"},ToExpression[typeDat[[1]]][rnkDat],typeDat==={"u"},a[rnkDat-1],typeDat==={"p"}&&EvenQ[rnkDat],c[rnkDat/2],typeDat==={"o"}&&OddQ[rnkDat],b[(rnkDat-1)/2],typeDat==={"o"}&&EvenQ[rnkDat],d[rnkDat/2],True,"?"]//.{e[5]->d[5],e[4]->a[4],b[1]->a[1],b[q_Integer]:>If[q<2,"?",b[q]],c[2]->b[2],c[q_Integer]:>If[q<2,"?",c[q]],d[3]->a[3],d[q_Integer]:>If[q<4,"?",d[q]],e[q_Integer]:>If[MemberQ[Range[6,8],q],e[q],"?"],f[q_Integer]:>If[q==4,f[q],"?"],g[q_Integer]:>If[q==2,g[q],"?"]})]];
tools`legalAlgebraTrueQ[alg_]:=Not[tools`parseAlgebra[alg]==="?"];


(* ::Section:: *)
(*General Functions and Utilities*)


(* ::Subsection:: *)
(*General Utility Functions*)


niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/100)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Module[{units=Style[#,FontFamily->"Times",FontSize->16,RGBColor[0.05,0.05,0.5]]&/@{"  years","  weeks","  days"," hrs"," min"," sec"," ms"," \[Mu]s"," ns"},choppedTime=(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 100,31557600,3600*24*7,3600*24,3600,60,1,10^-3,10^-6,10^-9},2,1])},Row[Riffle[Row[Style[#,FontFamily->"Times",FontSize->16]&/@#]&/@DeleteCases[First[Select[Partition[Transpose[{choppedTime,units}],2,1],First[First[#]]>0&,1]],{0,x_}],", "]]]];

byteCount[bytes_]:=If[Head[bytes]===Integer,Module[{chopped,unitRules=Thread[Rule[Range[0,5],Style[#,FontFamily->"Times",FontSize->16,Bold]&/@{"bytes","kB","MB","GB","TB","PB"}]],unit},unit=Floor[Log[Power[10,3],bytes]];chopped=(Round[10bytes/(Power[Power[10,3],unit])]);Row[{Row[{#1,#2,#3,".",#4}]&@@(PadLeft[Style[#,FontFamily->"Times",FontSize->16]&/@IntegerDigits[chopped],4,Style[0,FontFamily->"Times",FontSize->16,GrayLevel[1]]]),(unit/.unitRules)},Spacer[1]]],byteCount[ByteCount[bytes]]];


(* ::Subsection:: *)
(*Combinatorics-Related Functions*)


randomPerm[n_Integer]/;n>=1:=Nest[Join[#,(RandomInteger[{1,n-Length[#]},{1}]/.Thread[Rule[Range[n-Length[#]],Complement[Range[n],#]]])]&,{},n];

shuffle[p_Integer,q_Integer]:=shuffle[p,q]=Which[Min[{p,q}]==0,{Range[Max[{p,q}]]},q==1,(Insert[Range[p],p+1,#]&/@Reverse[Range[p+1]]),p==1,(Insert[Range[q]+1,1,#]&/@Range[q+1]),OrderedQ[{p,q}],Block[{lower=shuffle[p-1,q]+1},DeleteCases[Join@@Transpose[(PadRight[#,p+q,{{}}]&/@(Function[{qList},(Insert[qList,1,#]&/@Range[Ordering[qList][[1]]])]/@lower))],{}]],True,Block[{lower=shuffle[p,q-1]},Join@@Function[{pList},(Insert[pList,p+q,#]&/@Reverse[Range[Ordering[pList][[-1]]+1,p+q]])]/@lower]];
shuffle[a_List,b_List]:=Block[{seeds=(shuffle@@(Length/@{a,b}))},seeds/.Thread[Rule[Range[Length[seeds[[1]]]],Join[a,b]]]];

riordanNumber[n_Integer]/;n>=0:=riordanNumber[n]=Which[n==0,1,n==1,0,True,(n-1)/(n+1) (2riordanNumber[n-1]+3riordanNumber[n-2])];


(* ::Subsection:: *)
(*SparseArray Operations and Utilities*)


(*improved implementation of Mathematica's TensorContract*)
tensorContract[{tensorList__SparseArray},{indexList___List}]:=Activate[TensorContract[Inactive[TensorProduct][tensorList],{indexList}]];
tensorContract[{tensorList__SparseArray},{indexPair__Integer}]:=Activate[TensorContract[Inactive[TensorProduct][tensorList],{{indexPair}}]];
tensorContract[tensor_SparseArray,{indexList___List}]:=If[Length[{indexList}]==0,tensor,Activate[TensorContract[Inactive[TensorProduct][tensor],{indexList}]]];

(*contracting last-with-first slots between SparseArray objects*)
dot[a_SparseArray]:=a;
dot[a_SparseArray,b_SparseArray]:=Module[{lens=Length[Dimensions[#]]&/@{a,b},slots,out},slots=({0,1}+((Total[lens[[1;;#-1]]]+lens[[#]])))&/@Range[Length[{a,b}]-1];out=SparseArray@tensorContract[{a,b},slots];If[Length[Dimensions[a]]==Length[Dimensions[b]]==3&&(Length[DeleteDuplicates[Dimensions[a]]]==1),If[inducedAdjoint[Transpose[b]]===a,(Set[tools`drawTensor[out],tools`fDotTgraphic[Transpose[b]]];Set[tools`drawTensor[Transpose[out,{2,3,1,4}]],tools`fDotTgraphicR[Transpose[b]]];)]];out];
dot[a_SparseArray,b_SparseArray,x__SparseArray]:=Module[{lens=Length[Dimensions[#]]&/@{a,b,x},slots},slots=({0,1}+((Total[lens[[1;;#-1]]]+lens[[#]])))&/@Range[Length[{a,b,x}]-1];SparseArray@tensorContract[{a,b,x},slots]];

(*SparseArray-preserving inverse*)
inverse[array_SparseArray]/;Length[Dimensions[array]]==2&&Length[DeleteDuplicates[Dimensions[array]]]==1:=Module[{out=SparseArray[Inverse[array]]},If[out===array,(out+SparseArray[{1,1}->1,Dimensions[out]]+SparseArray[{1,1}->-1,Dimensions[out]]),out]];
inverse[array_?SquareMatrixQ]:=SparseArray[Inverse[array]];

(*Find linear relations among a list of tensors encoded as SparseArray objects*)
nullSpace[{tensorSequence__SparseArray}]:=Module[{proj,t0=AbsoluteTime[]},proj=Catch[Transpose[Dot@@(NestWhile[Function[{newList,projList},Module[{fRule=ArrayRules[newList[[1]]][[-1]],rules=Association[ArrayRules[#]]&/@newList,slots=ArrayRules[#][[1,1]]&/@newList,newNull},newNull=NullSpace[Transpose[Replace[(slots/.rules),fRule,{2}]]];If[newNull==={},Throw[{}],{SparseArray[SparseArray[newNull] . SparseArray[newList]],Append[projList,Transpose@newNull]}]]]@@#&,{{tensorSequence},{}},Length[ArrayRules[#[[1]]]]>1&][[-1]])]];If[AbsoluteTime[]-t0>1,Print["  nullSpace required ",niceTime[AbsoluteTime[]-t0]," to complete."]];If[proj==={},{},SparseArray@proj]];
nullSpace[q_?MatrixQ]:=SparseArray@NullSpace[q];

(*constructing similarity transforms between representations*)
findSimilarity[rep_SparseArray,repPrime_SparseArray]/;Dimensions[rep]===Dimensions[repPrime]:=Module[{coLists=Normal/@representationRoots/@{rep,repPrime},eqns,solnVars,soln,scale=1,basicChange,d=Dimensions[rep][[1]]},basicChange=If[Not[SameQ@@Dimensions/@coLists]||Not[Sort[Normal[coLists[[1]]]]===Sort[Normal[coLists[[2]]]]],SparseArray[{x_,y_}:>c[x,y],{d,d}],SparseArray[Function[{slot},SparseArray[#->c[slot,#]&/@Flatten[Position[coLists[[2]],coLists[[1,slot]]]],{d}]]/@Range[d]]];eqns=ArrayRules[SparseArray[rep . basicChange-basicChange . repPrime]][[1;;-2,2]];soln=Solve[eqns==0];If[Length[soln]==0,{},(soln=DeleteCases[List@@@First[soln],{x_,0}];solnVars=Variables[soln[[All,2]]];If[Length[solnVars]==1,scale=Sign[Sort[Prepend[DeleteCases[(soln/.solnVars[[1]]->1),{x_,0}],{solnVars[[1,1]],1}]][[1,-1]]](LCM@@(1/Abs[DeleteCases[(soln[[All,2]]/.solnVars[[1]]->1),0]]));];SparseArray[Rule[List@@#1,scale #2]&@@@(Join[Transpose[{solnVars,ReplacePart[(c/@Range[Length[solnVars]]),{-1->1}]}],(soln/.(Thread[Rule[#,ReplacePart[(c/@Range[Length[solnVars]]),{-1->1}]]]&@solnVars))])])]];


(* ::Subsubsection::Closed:: *)
(*Backend: Row-Reduction, Linear Algebra, and General SparseArray Operations*)


tools`independentRows[array_SparseArray,projectorQ_:True]:=Module[{rules=List@@@ArrayRules[array],dim=Dimensions[array][[1]],rowDat,indep,iter,null,target=If[TrueQ[projectorQ],Tr[array],Length[First[array]]],evolving},rowDat=GatherBy[rules,First[#][[1]]&];indep=rowDat[[1,1,1,{1}]];For[iter=1,iter<target,iter++,(null={#[[All,1,2]],#[[All,2]]/#[[1,2]]}&@(rowDat[[1]]);rowDat=DeleteCases[(Function[{row},If[Not[MemberQ[row[[All,1,2]],null[[1,1]]]],row,DeleteCases[{{row[[1,1,1]],#[[1,1]]},Total[#[[All,2]]]}&/@GatherBy[Join[Transpose[{row[[All,1,2]],row[[All,2]]}],{#1,-#2((null[[1,1]]/.Association[Thread[Rule[row[[All,1,2]],row[[All,2]]]]]))}&@@@Transpose[null]],First],{x_,0}]]]/@rowDat[[2;;-1]]),{},{1}];indep=Append[indep,rowDat[[1,1,1,1]]];)];indep];
tools`cleanNumber[number_]:=If[LeafCount[number]<=5,number,Module[{nNum={Re[#],Im[#]}&@Chop[Quiet[N[number,500]],Power[10,-400]],test},test=Sign[nNum[[1]]]Power[Rationalize[Power[nNum[[1]],2],Power[10,-400]],1/2]+I Sign[nNum[[2]]]Power[Rationalize[Power[nNum[[2]],2],Power[10,-400]],1/2];If[Chop[Quiet[N[number-test,5000]],Power[10,-4000]]===0,test,number]]];
tools`cleanArray[array_SparseArray]:=Module[{rules=List@@@ArrayRules[SparseArray[array]][[1;;-2]],targets0,nRules,grps,grps2,newRules,vars},vars=Rule@@@Select[List@@@rules,Length[Variables@#[[2]]]>0&];targets0=Select[DeleteCases[DeleteDuplicates[rules[[All,2]]],0],Length[Variables@#]==0&];grps=({#1,Cases[rules,{x_,#1}][[All,1]]}&)/@targets0;targets0=Chop[Quiet[N[grps[[All,1]],5000]],1/10^4000];grps2=DeleteDuplicates[targets0]/.PositionIndex[Association[Thread[Rule[Range[Length[targets0]],targets0]]]];newRules=Join@@Function[{grp},Module[{eph=FullSimplify[tools`cleanNumber[Sort[grp[[All,1]],LeafCount[#1]<=LeafCount[#2]&][[1]]]]},(#1->eph&)/@Join@@grp[[All,2]]]]/@(grps[[#1]]&)/@grps2;SparseArray[Join[vars,newRules],Dimensions[array]]];

tools`multiplicityGather[list_List]:=Module[{assoc=Association[Thread[Rule[Range[Length[list]],list]]]},Reverse/@List@@@Normal[Counts[assoc]]];


(* ::Section:: *)
(*Stylized Summary Tables & Other Information*)


(* ::Subsection:: *)
(*Displaying the Generators of a Concrete Representation*)


showGenerators[rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]:=Module[{generators=Transpose[rep],labels=(-representationRoots[adjointRep[representationAlgebra[rep]]] . cartan[representationAlgebra[rep]])},labels=ReplacePart[Row[Style[#,FontFamily->"Times",FontSize->14]&/@{"\[Alpha][",Sequence@@(Normal[#]/.q_Integer:>If[q<0,OverBar[-q],q]),"]"}]&/@(Normal@labels),Thread[Rule[#+(Dimensions[rep][[2]]-representationAlgebra[rep][[1]])/2,Subscript[Style[\[GothicH],FontFamily->"Times",FontSize->16],Style[#,FontSize->12,FontFamily->"Times"]]&/@#]&@Range[representationAlgebra[rep][[1]]]]];Column[{nice[#2],#1},Alignment->Center]&@@@Transpose[{labels,generators}]];
showGenerators[h,rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]:=Module[{generators=Transpose[cartanGenerators@rep],labels},labels=Subscript[Style[\[GothicH],FontFamily->"Times",FontSize->16],Style[#,FontSize->12,FontFamily->"Times"]]&/@Range[Length[generators]];Column[{nice[#2],#1},Alignment->Center]&@@@Transpose[{labels,Normal/@generators}]];
showGenerators[e,rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]:=Module[{rnk=representationAlgebra[rep][[1]],labels,dim=Dimensions[rep][[2]]},showGenerators[rep][[-(dim-rnk)/2;;-1]]];
showGenerators[f,rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]:=Module[{rnk=representationAlgebra[rep][[1]],labels,dim=Dimensions[rep][[2]]},showGenerators[rep][[1;;(dim-rnk)/2]]];


(* ::Subsection:: *)
(*Dynkin Diagrams and Root-Systems of Simple Lie Algebras*)


dynkinDiagram[alg_Symbol[k_Integer]]/;tools`legalAlgebraTrueQ[alg[k]]:=Module[{algebra=tools`parseAlgebra[alg[k]],rnk,nodes,edges,labels,head},rnk=algebra[[1]];head=Head[algebra];{nodes,edges}=Which[head===a,{tools`dynkinDiagramNode[1][{#,0}]&/@(Range[rnk]),{tools`dynkinDiagramLine[1][{{1,0},{rnk,0}}]}},head===b,{Append[tools`dynkinDiagramNode[1][{#,0}]&/@(Range[rnk-1]),tools`dynkinDiagramNode[-1][{rnk,0}]],{tools`dynkinDiagramLine[1][{{1,0},{rnk-1,0}}],tools`dynkinDiagramLine[2][{{rnk-1,0},{rnk,0}}]}},head===c,{Append[tools`dynkinDiagramNode[-1][{#,0}]&/@(Range[rnk-1]),tools`dynkinDiagramNode[1][{rnk,0}]],{tools`dynkinDiagramLine[1][{{1,0},{rnk-1,0}}],tools`dynkinDiagramLine[2][{{rnk-1,0},{rnk,0}}]}},head===d,{Append[tools`dynkinDiagramNode[1][{#,0}]&/@(Range[rnk-1]),tools`dynkinDiagramNode[2][{rnk-2,1}]],{tools`dynkinDiagramLine[1][{{1,0},{rnk-1,0}}],tools`dynkinDiagramLine[1][{{rnk-2,0},{rnk-2,1}}]}},head===e,{Append[tools`dynkinDiagramNode[1][{#,0}]&/@(Range[rnk-1]),tools`dynkinDiagramNode[3][{rnk-3,1}]],{tools`dynkinDiagramLine[1][{{1,0},{rnk-1,0}}],tools`dynkinDiagramLine[1][{{rnk-3,0},{rnk-3,1}}]}},head===f,{Join[tools`dynkinDiagramNode[-1][{#,0}]&/@Range[2],tools`dynkinDiagramNode[1][{#+2,0}]&/@Range[2]],{tools`dynkinDiagramLine[1][{{1,0},{2,0}}],tools`dynkinDiagramLine[1][{{3,0},{4,0}}],tools`dynkinDiagramLine[2][{{2,0},{3,0}}]}},head===g,{{tools`dynkinDiagramNode[-1][{1,0}],tools`dynkinDiagramNode[1][{2,0}]},{tools`dynkinDiagramLine[3][{{1,0},{2,0}}]}}];Graphics[Join[edges,nodes],ImageSize->40k]];

showLatticeData[alg_Symbol[k_Integer]]/;tools`legalAlgebraTrueQ[alg[k]]:=Module[{algebra=tools`parseAlgebra[alg[k]],cart,diagram,theta,dim,metric},cart=cartan[algebra];diagram=dynkinDiagram[algebra];theta=adjointDynkinLabel[algebra];dim=representationDimension[theta];metric=weightMetric[algebra];Grid[{{Row[{nice[algebra],Style[": ",FontFamily->"Times",FontSize->20]}],Style["Dynkin Diagram",FontFamily->"Times",FontSize->20,Bold],Style["   Cartan Matrix   ",FontFamily->"Times",FontSize->20,Bold],Style["   Weight Metric   ",FontFamily->"Times",FontSize->20,Bold]},{"",Column[{diagram,Row[{Row[{Style["w",FontFamily->"Times",Italic,FontSize->20],Style["(",FontFamily->"Times",FontSize->20],Style["ad",FontFamily->"Times",RGBColor[0.6,0.2,0.3],FontSize->20,Bold],Style[")",FontFamily->"Times",FontSize->20]}],Style[" ",FontSize->3],Style[":=",FontFamily->"Times",FontSize->20],Row[Style[#,FontFamily->"Times",FontSize->18]&/@{"[",Sequence@@List@@theta,"]     "}]}],Row[{Row[{Style["w",FontFamily->"Times",Italic,FontSize->20],Style["(",FontFamily->"Times",FontSize->20],Style["F",FontFamily->"Times",RGBColor[0.2,0.2,0.6],FontSize->20,Bold],Style[")",FontFamily->"Times",FontSize->20]}],Style["  :=",FontFamily->"Times",FontSize->20],Row[Style[#,FontFamily->"Times",FontSize->18]&/@{"[",Sequence@@PadRight[{1},algebra[[1]]],"]     "}]}],Which[Head[algebra]===b,Row[{Row[{Style["w",FontFamily->"Times",Italic,FontSize->20],Style["(",FontFamily->"Times",FontSize->20],Style["S",FontFamily->"Times",RGBColor[0.2,0.5,0.2],FontSize->20,Bold],Style[")",FontFamily->"Times",FontSize->20]}],Style[" ",FontSize->3],Style[" ",FontFamily->"Times",FontSize->18],Style[" :=",FontFamily->"Times",FontSize->20],Row[Style[#,FontFamily->"Times",FontSize->18]&/@{"[",Sequence@@(PadLeft[{1},First[algebra]]),"]     "}]}],Head[algebra]===d,Sequence@@{Row[{Row[{Style["w",FontFamily->"Times",Italic,FontSize->20],Style["(",FontFamily->"Times",FontSize->20],Style["\!\(\*SubscriptBox[\(S\), \(1\)]\)",FontFamily->"Times",RGBColor[0.2,0.5,0.2],FontSize->20,Bold],Style[")",FontFamily->"Times",FontSize->20]}],Style[" :=",FontFamily->"Times",FontSize->20],Row[Style[#,FontFamily->"Times",FontSize->18]&/@{"[",Sequence@@(PadLeft[{1},First[algebra]]),"]     "}]}],Row[{Row[{Style["w",FontFamily->"Times",Italic,FontSize->20],Style["(",FontFamily->"Times",FontSize->20],Style["\!\(\*SubscriptBox[\(S\), \(2\)]\)",FontFamily->"Times",RGBColor[0.2,0.5,0.2],FontSize->20,Bold],Style[")",FontFamily->"Times",FontSize->20]}],Style[" :=",FontFamily->"Times",FontSize->20],Row[Style[#,FontFamily->"Times",FontSize->18]&/@{"[",Sequence@@(PadLeft[{1,0},First[algebra]]),"]     "}]}]},True,Nothing]}],nice[cart],nice[metric]}},Alignment->{Center,Top}]];


(* ::Subsection:: *)
(*Weight Systems/Lattices for Simple Lie Algebras and their Irreducible Representations*)


showWeightLattice[w[alg_Symbol][weight__Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{weight}]]]:=Module[{spindleDat={tools`highestWeightSpindle[w[alg][weight]]}},spindleDat=(Join@@Function[{mult,wt},wt&/@Range[mult]]@@@#)&/@#&/@spindleDat;(Column[Row/@#,Alignment->Center]&/@(Row[{"(",(##),")"}]&@@@#&/@#&/@(spindleDat/.q_Integer:>If[q<0,Style[OverBar[-q],FontFamily->"Times",tools`numberColour[q]],Style[q,FontFamily->"Times",tools`numberColour[q]]])))[[1]]];
showWeightLattice[alg_Symbol[rank_Integer]]/;tools`legalAlgebraTrueQ[alg[rank]]:=showWeightLattice[adjointDynkinLabel[tools`parseAlgebra[alg[rank]]]];
showWeightLattice[F[alg_Symbol[rank_Integer]]]/;tools`legalAlgebraTrueQ[alg[rank]]:=(showWeightLattice[w[Head[tools`parseAlgebra[alg[rank]]]]@@PadRight[{1},First[tools`parseAlgebra[alg[rank]]]]]);
showWeightLattice[plus[args__times]]:=Module[{parts=Join@@(Function[{m,w},showWeightLattice[w]&/@Range[m]]@@@{args})},parts];showWeightLattice[times[m_,w_]]:=Row@(showWeightLattice[w]&/@Range[m]);
showWeightLattice[power[w[alg_][label__Integer],n_Integer],expandedQ_:False]:=Module[{weights,cartI=inverse[cartan[alg[Length[{label}]]]]},weights={GatherBy[Normal[representationWeights[power[w[alg][label],n]]],Total[# . cartI]&]};(Column[Row/@#,Alignment->Center]&/@(Row[{"(",(##),")"}]&@@@#&/@#&/@(weights/.q_?NumericQ:>If[q<0,Style[OverBar[-q],FontFamily->"Times",tools`numberColour[q]],Style[q,FontFamily->"Times",tools`numberColour[q]]])))[[1]]];

showRootLattice[w[alg_Symbol][weight__Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{weight}]]]:=Module[{spindleDat={tools`highestWeightSpindle[w[alg][weight]]},cart=inverse[cartan[alg[Length[{weight}]]]]},spindleDat=(Join@@Function[{mult,wt},wt . cart&/@Range[mult]]@@@#)&/@#&/@spindleDat;(Column[Row/@#,Alignment->Center]&/@(Row[{"(",(##),")"}]&@@@#&/@#&/@(spindleDat/.q_?NumericQ:>If[q<0,Style[OverBar[-q],FontFamily->"Times",tools`numberColour[q]],Style[q,FontFamily->"Times",tools`numberColour[q]]])))[[1]]];
showRootLattice[alg_Symbol[rank_Integer]]/;tools`legalAlgebraTrueQ[alg[rank]]:=showRootLattice[adjointDynkinLabel[tools`parseAlgebra[alg[rank]]]];
showRootLattice[F[alg_Symbol[rank_Integer]]]/;tools`legalAlgebraTrueQ[alg[rank]]:=(showRootLattice[w[Head[tools`parseAlgebra[alg[rank]]]]@@PadRight[{1},First[tools`parseAlgebra[alg[rank]]]]]);
showRootLattice[plus[args__times]]:=Module[{parts=Join@@(Function[{m,w},showRootLattice[w]&/@Range[m]]@@@{args})},parts];showRootLattice[times[m_,w_]]:=Row@(showRootLattice[w]&/@Range[m]);
showRootLattice[power[w[alg_][label__Integer],n_Integer],expandedQ_:False]:=Module[{roots={GatherBy[Normal[representationRoots[power[w[alg][label],n]]],Total[#]&]}},(Column[Row/@#,Alignment->Center]&/@(Row[{"(",(##),")"}]&@@@#&/@#&/@(roots/.q_?NumericQ:>If[q<0,Style[OverBar[-q],FontFamily->"Times",tools`numberColour[q]],Style[q,FontFamily->"Times",tools`numberColour[q]]])))[[1]]];


(* ::Subsection:: *)
(*Summary of Irreducible Representations of Fundamental Weight*)


showFundamentalIrrepLabels[type_Symbol[k_Integer]]/;tools`legalAlgebraTrueQ[type[k]]:=Module[{alg=tools`parseAlgebra[type[k]]},Module[{fundamentalWeights=w[Head[alg]]@@@IdentityMatrix[First[alg]]},Column[{nice[alg],Style["Dynkin Labels for Fundamental Irreps",FontFamily->"Times",FontSize->14],Grid[Append[Prepend[Transpose[{(ReplacePart[(fundamentalWeights),1->If[alg===e[8],Row[{Style["ad",FontFamily->"Times",tools`repColour[adjointDynkinLabel[alg]],FontSize->16,Bold],Style["=",FontSize->16],Style["F",FontFamily->"Times",RGBColor[0.2,0.2,0.5],FontSize->16,Bold],Style[":",FontSize->16]}],Row[{Style["F",FontFamily->"Times",RGBColor[0.2,0.2,0.5],FontSize->16,Bold],Style[":",FontSize->16]}]]]/.{adjointDynkinLabel[alg]->Row[{Style["ad",FontFamily->"Times",tools`repColour[adjointDynkinLabel[alg]],FontSize->16,Bold],Style[":",FontSize->16]}],Which[Head[alg]===e,conjugateRep[w[e]@@PadRight[{1},First[alg]]]->Row[{Style[OverBar["F"],FontFamily->"Times",tools`repColour[w[e]@@PadRight[{1},First[alg]]],FontSize->16,Bold],Style[":",FontSize->16]}],Head[alg]===a,w[a]@@PadLeft[{1},First[alg]]->Row[{Style[OverBar["F"],FontFamily->"Times",tools`repColour[w[a]@@PadLeft[{0,1},First[alg]]],FontSize->16,Bold],Style[":",FontSize->16]}],Head[alg]===b,w[b]@@PadLeft[{1},First[alg]]->Row[{Style["S",FontFamily->"Times",tools`repColour[w[b]@@PadLeft[{0,1},First[alg]]],FontSize->16,Bold],Style[":",FontSize->16]}],Head[alg]===d,Sequence@@{w[d]@@PadLeft[{1,0},First[alg]]->Row[{Style["\!\(\*SubscriptBox[\(S\), \(2\)]\)",FontFamily->"Times",tools`repColour[w[d]@@PadLeft[{1,0},First[alg]]],FontSize->16,Bold],Style[":",FontSize->16]}],w[d]@@PadLeft[{1},First[alg]]->Row[{Style["\!\(\*SubscriptBox[\(S\), \(1\)]\)",FontFamily->"Times",tools`repColour[w[d]@@PadLeft[{1,0},First[alg]]],FontSize->16,Bold],Style[":",FontSize->16]}]},True,Nothing],w[q_][x__]:>""}),fundamentalWeights,(fundamentalWeights/.{w[alg_][weight__]:>Which[w[alg][weight]===adjointDynkinLabel[alg[Length[{weight}]]],Tooltip[Style[representationDimension[w[alg][weight]],Bold,FontSize->18,FontFamily->"Times",tools`repColour[w[alg][weight]]],Style[Row[{"[",weight,"]"}],FontFamily->"Times",FontSize->18]],{weight}[[1]]===1&&DeleteCases[DeleteDuplicates[{weight}[[2;;-1]]],0]=={},Tooltip[Style[representationDimension[w[alg][weight]],Bold,FontSize->18,FontFamily->"Times",tools`repColour[w[alg][weight]]],Style[Row[{"[",weight,"]"}],FontFamily->"Times",FontSize->18]],w[alg][weight]===conjugateRep[w[alg]@@PadRight[{1},Length[{weight}]]],Tooltip[Style[OverBar[representationDimension[w[alg][weight]]],Bold,FontSize->18,FontFamily->"Times",tools`repColour[w[alg][weight]]],Style[Row[{"[",weight,"]"}],FontFamily->"Times",FontSize->18]],True,Tooltip[Style[representationDimension[w[alg][weight]],Bold,FontSize->18,FontFamily->"Times",tools`repColour[w[alg][weight]]],Style[Row[{"[",weight,"]"}],FontFamily->"Times",FontSize->18]]]})}],Style[#,FontFamily->"Times",FontSize->14,Bold]&/@{"","Dynkin label","dim"}],Style[#,FontFamily->"Times",FontSize->14,Bold]&/@{"","",""}],Alignment->{{Right,Left,Left}}]},Alignment->Center]]];


(* ::Subsection:: *)
(*Weight Systems of Concrete Representations*)


showWeightLattice[rep_SparseArray,breakDownQ_:False]:=If[TrueQ[breakDownQ],Module[{spindleDat=Reverse@tools`representationSpindles[rep]},spindleDat=(Join@@Function[{mult,weight},weight&/@Range[mult]]@@@#)&/@#&/@spindleDat;Column[Row/@#,Alignment->Center]&/@(Row[{"(",##,")"}]&@@@#&/@#&/@(spindleDat/.q_Integer:>If[q<0,Style[OverBar[-q],FontFamily->"Times",tools`numberColour[q]],Style[q,FontFamily->"Times",tools`numberColour[q]]]))],Module[{spindleDat=(SortBy[#,-#&]&/@GatherBy[Normal[representationRoots[rep]],-Total[#]&]),cart=cartan[representationAlgebra[rep]]},spindleDat=(# . cart&/@#&/@spindleDat);Column[Row/@#,Alignment->Center]&@(Row[{"(",##,")"}]&@@@#&/@(spindleDat/.q_Integer:>If[q<0,Style[OverBar[-q],FontFamily->"Times",tools`numberColour[q]],Style[q,FontFamily->"Times",tools`numberColour[q]]]))]];

showRootLattice[rep_SparseArray,breakDownQ_:False]:=If[TrueQ[breakDownQ],Module[{spindleDat=Reverse@tools`representationSpindles[rep],cart=inverse[cartan[representationAlgebra[rep]]]},spindleDat=(Join@@Function[{mult,weight},weight . cart&/@Range[mult]]@@@#)&/@#&/@spindleDat;Column[Row/@#,Alignment->Center]&/@(Row[{"(",##,")"}]&@@@#&/@#&/@(spindleDat/.q_?NumberQ:>If[q<0,Style[OverBar[-q],FontFamily->"Times",tools`numberColour[q]],Style[q,FontFamily->"Times",tools`numberColour[q]]]))],Module[{spindleDat=(SortBy[#,-#&]&/@GatherBy[Normal[representationRoots[rep]],-Total[#]&])},spindleDat=(#&/@#&/@spindleDat);Column[Row/@#,Alignment->Center]&@(Row[{"(",##,")"}]&@@@#&/@(spindleDat/.q_?NumberQ:>If[q<0,Style[OverBar[-q],FontFamily->"Times",tools`numberColour[q]],Style[q,FontFamily->"Times",tools`numberColour[q]]]))]];


(* ::Subsubsection::Closed:: *)
(*Backend: Graphical Elements of Dynkin Diagrams*)


tools`dynkinDiagramNode[1][{x_,y_}]:={EdgeForm[{Black,AbsoluteThickness[2]}],GrayLevel[1],Disk[{x,y},0.25],Black,AbsoluteThickness[2],Circle[{x,y},0.25],Text[Style[Subscript["\[Alpha]",x],FontFamily->"Times",FontSize->20],{x,y-0.5}]};tools`dynkinDiagramNode[q_Integer][{x_,y_}]/;q>1:={EdgeForm[{Black,AbsoluteThickness[2]}],GrayLevel[1],Disk[{x,y},0.25],Black,AbsoluteThickness[2],Circle[{x,y},0.25],Text[Style[Subscript["\[Alpha]",x+q],FontFamily->"Times",FontSize->20],{x+0.5,y}]};tools`dynkinDiagramNode[-1][{x_,y_}]:={EdgeForm[Black],AbsoluteThickness[2],GrayLevel[0.2],Disk[{x,y},0.25],Black,Circle[{x,y},0.25],Text[Style[Subscript["\[Alpha]",x],FontFamily->"Times",FontSize->20],{x,y-0.5}]};
tools`dynkinDiagramLine[1][pts_]:={AbsoluteThickness[2.5],CapForm["Round"],Line[pts]};tools`dynkinDiagramLine[2][pts_]:={AbsoluteThickness[2.5],CapForm["Round"],Line[(#+{0,0.225})&/@pts],Line[#-{0,0.225}&/@pts]};tools`dynkinDiagramLine[3][pts_]:={AbsoluteThickness[2.5],CapForm["Round"],Line[(#+{0,0.225})&/@pts],Line[(#-{0,0.225})&/@pts],Line[pts]};


(* ::Section:: *)
(*Lie Algebra Root Systems and Conventions*)


(* ::Subsection:: *)
(*Dynkin-Labels for Irreducible Representations of Simple Lie Algebras*)


adjointDynkinLabel[algebra_]/;tools`legalAlgebraTrueQ[algebra]:=adjointDynkinLabel[algebra]=w[Head[tools`parseAlgebra[algebra]]]@@Normal[cartanGenerators[adjointRep[algebra]][[1,All,1]] . cartan[algebra]];


(* ::Subsection:: *)
(*Root-Systems for Simple Lie Algebras*)


cartan[alg_]/;tools`legalAlgebraTrueQ[alg]:=If[True,(Set[cartan[alg],#]),#]&@Module[{cartanMetric=repTrace[cartanGenerators[adjointRep[alg]],2,False],invMetric},invMetric=inverse[cartanMetric];invMetric . SparseArray[DiagonalMatrix[(2/Normal@Diagonal[invMetric])]]];

weightMetric[alg_Symbol[k_Integer]]/;tools`legalAlgebraTrueQ[alg[k]]:=If[True,Set[weightMetric[alg[k]],#],#]&@Module[{cart=repTrace[cartanGenerators[fundamentalRep[tools`parseAlgebra[alg[k]]]],2,False]},(1/(2Max[#])DiagonalMatrix[#]) . cart . ((DiagonalMatrix[#]))&@Diagonal[inverse@cart]];


coxeter[alg_Symbol[k_Integer]]/;tools`legalAlgebraTrueQ[alg[k]]:=If[True,Set[coxeter[alg[k]],#],#]&@Module[{rnk=tools`parseAlgebra[alg[k]][[1]]},Total[First[representationRoots[adjointRep[alg[k]]]]]+1];

dualCoxeter[alg_Symbol[k_Integer]]/;tools`legalAlgebraTrueQ[alg[k]]:=dualCoxeter[alg[k]]=Module[{algebra=tools`parseAlgebra[alg[k]]},Module[{met=weightMetric[algebra],cart=cartan[algebra]},Tr[(First[representationRoots[adjointRep@algebra]]) . cart . met]+1]];


positiveRoots[alg_Symbol[k_Integer]]/;tools`legalAlgebraTrueQ[alg[k]]:=Module[{adj,algebra=tools`parseAlgebra[alg[k]]},adj=adjointRep[algebra];representationRoots[adj][[1;;(Dimensions[adj][[1]]-algebra[[1]])/2]]];

positiveWeights[alg_Symbol[k_Integer]]/;tools`legalAlgebraTrueQ[alg[k]]:=Module[{adj,algebra=tools`parseAlgebra[alg[k]]},positiveRoots[algebra] . cartan[algebra]];


(* ::Section:: *)
(*Abstract Analysis of Representations in Terms of Dynkin Labels for Irreducible Representations*)


(* ::Subsection:: *)
(*Operations on Representations' Dynkin Labels*)


conjugateRep[w[alg_Symbol][weight__Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{weight}]]]:=(Module[{algebra=alg[Length[{weight}]],rank=Length[{weight}]},w[alg]@@Which[MemberQ[{b,c,f,g},alg],{weight},alg===a,Reverse[{weight}],alg===d,If[EvenQ[rank],{weight},Join[{weight}[[1;;-3]],Reverse[{weight}[[-2;;-1]]]]],alg===e,If[rank>6,{weight},Join[Reverse[{weight}[[1;;5]]],{weight}[[{-1}]]]]]]);
conjugateRep[dynkinLabel_]/;Count[dynkinLabel,w[_][__]|F[a_Symbol[k_Integer]]|ad[alg_Symbol[r_Integer]],{0,\[Infinity]}]>0:=(dynkinLabel/.{F[a_[k_]]:>(w[Head[tools`parseAlgebra[a[k]]]]@@(PadRight[{1},(tools`parseAlgebra[a[k]])[[1]]])),ad[a_[k_]]:>adjointDynkinLabel[tools`parseAlgebra[a[k]]]}/.{w[alg_][labels__]:>conjugateRep[w[alg][labels]]});


(* ::Subsection:: *)
(*Assessment of Irreducible Representations via their Dynkin Labels*)


realRepresentationQ[w[alg_Symbol][weight__Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{weight}]]]:=conjugateRep[w[alg][weight]]===w[alg][weight];

pseudoRealRepresentationQ[w[alg_Symbol][weight__Integer]]:=If[TrueQ[realRepresentationQ[w[alg][weight]]],Module[{algebra=alg[Length[{weight}]]},Not[IntegerQ@({weight} . weightMetric[algebra] . Which[alg===g,{3,1},alg===f,{2,2,1,1},alg===b,PadRight[{1},Length[{weight}],2],alg===c,PadLeft[{1},Length[{weight}],2],True,PadRight[{},Length[{weight}],1]])]],False];


casimirEigenvalue[w[alg_Symbol][weight__Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{weight}]]]:=casimirEigenvalue[w[alg][weight]]=Module[{metric=repTrace[cartanGenerators[fundamentalRep[alg[Length[{weight}]]]],2,False]},metric=DiagonalMatrix[Diagonal[Inverse[metric]]/2] . metric . DiagonalMatrix[Diagonal[Inverse[metric]]/2];({weight} . metric . ( {weight}+2))];

dynkinIndex[w[alg_Symbol][weight__Integer]]:=casimirEigenvalue[w[alg][weight]]*representationDimension[w[alg][weight]]/representationDimension[adjointDynkinLabel[alg[Length[{weight}]]]];


representationDimension[head_[highestWeight__Integer]]/;tools`legalAlgebraTrueQ[First[head][Length[{highestWeight}]]]:=(representationDimension[head[highestWeight]]=Module[{algebra=tools`parseAlgebra[First[head][Length[{highestWeight}]]]},Product[({highestWeight}+1) . wt/Total[wt],{wt,Transpose[weightMetric[algebra] . Transpose[(positiveRoots[algebra] . cartan[algebra])]]}]]);
representationDimension[times[mult_Integer,head_[weight__Integer]]]:=mult*(representationDimension[head[weight]]);
representationDimension[power[head_[weight__Integer],q_Integer]]:=Power[representationDimension[head[weight]],q];
representationDimension[plus[q___]]:=Total[representationDimension[#]&/@{q}];
representationDimension[ad[type_[k_Integer]]]/;tools`legalAlgebraTrueQ[type[k]]:=representationDimension[adjointDynkinLabel[tools`parseAlgebra[type[k]]]];representationDimension[ad[w[type_Symbol][weightLabel__Integer]]]/;tools`legalAlgebraTrueQ[type[Length[{weightLabel}]]]:=representationDimension[adjointDynkinLabel[tools`parseAlgebra[type[Length[{weightLabel}]]]]];
representationDimension[F[type_[k_Integer]]]/;tools`legalAlgebraTrueQ[type[k]]:=representationDimension[w[#1]@@PadRight[{1},#2]&@@(tools`parseAlgebra[type[k]])];


(*identifying all irreps of a given dimension*)
irrepDimensionToDynkinLabels[type_Symbol[rnk_Integer]][dim_Integer]/;tools`legalAlgebraTrueQ[type[rnk]]:=irrepDimensionToDynkinLabels[type[rnk]][dim]=w[type]@@@If[dim===1,{0&/@Range[rnk]},FixedPoint[Function[{list},DeleteDuplicates[Join@@(Function[{wt},Which[representationDimension[w[type]@@wt]==dim,{wt},representationDimension[w[type]@@wt]<dim,Select[wt+#&/@IdentityMatrix[rnk],representationDimension[w[type]@@#]<=dim&],True,{}]]/@list)]],IdentityMatrix[rnk]]];


(* ::Subsection:: *)
(*Weight-Systems of Irreducible Representations*)


representationWeights[w[alg_Symbol][dynkinLabel__Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{dynkinLabel}]]]:=representationWeights[w[alg][dynkinLabel]]=Module[{weights=SparseArray[(Join@@(Function[{mult,wt},wt&/@Range[mult]]@@@tools`highestWeightLattice[w[alg][dynkinLabel]]))]},weights];
representationWeights[alg_Symbol[rank_Integer]]/;tools`legalAlgebraTrueQ[alg[rank]]:=representationWeights[adjointDynkinLabel[tools`parseAlgebra[alg[rank]]]];
representationWeights[F[alg_Symbol[rank_Integer]]]/;tools`legalAlgebraTrueQ[alg[rank]]:=(representationWeights[w[Head[tools`parseAlgebra[alg[rank]]]]@@PadRight[{1},First[tools`parseAlgebra[alg[rank]]]]]);
representationWeights[power[w[alg_Symbol][label__Integer],n_Integer]]:=Module[{cartI=inverse[cartan[tools`parseAlgebra[alg[Length[{label}]]]]],wts},SparseArray@SortBy[Join@@(Join@@(Function[{m,wt},Normal[representationWeights[wt]]&/@Range[m]]@@@(List@@tensorPowerDecomposition[w[alg][label],n]))),{-Total[# . cartI],-Reverse[# . cartI]}&]];representationWeights[powers[w[alg_Symbol][label__Integer],n_Integer]]:=Module[{cartI=inverse[cartan[tools`parseAlgebra[alg[Length[{label}]]]]],wts},SparseArray@SortBy[Join@@(Join@@(Function[{m,wt},Normal[representationWeights[wt]]&/@Range[m]]@@@(List@@symPowerDecomposition[w[alg][label],n]))),{-Total[# . cartI],-Reverse[# . cartI]}&]];representationWeights[powera[w[alg_Symbol][label__Integer],n_Integer]]:=Module[{cartI=inverse[cartan[tools`parseAlgebra[alg[Length[{label}]]]]],wts},SparseArray@SortBy[Join@@(Join@@(Function[{m,wt},Normal[representationWeights[wt]]&/@Range[m]]@@@(List@@antiSymPowerDecomposition[w[alg][label],n]))),{-Total[# . cartI],-Reverse[# . cartI]}&]];
representationWeights[plus[q___times]]:=Module[{cartI,wts,algebra=Cases[{q},w[r_][s__]:>tools`parseAlgebra[r[Length[{s}]]],{0,\[Infinity]}][[1]]},cartI=inverse[cartan[algebra]];SparseArray@SortBy[Join@@(Join@@(Function[{m,wt},Normal[representationWeights[wt]]&/@Range[m]]@@@({q}))),{-Total[# . cartI],-Reverse[# . cartI]}&]];


representationRoots[w[alg_Symbol][dynkinLabel__Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{dynkinLabel}]]]:=representationRoots[w[alg][dynkinLabel]]=Module[{weights=representationWeights[w[alg][dynkinLabel]]},weights . inverse[cartan[alg[Length[{dynkinLabel}]]]]];
representationRoots[alg_Symbol[rank_Integer]]/;tools`legalAlgebraTrueQ[alg[rank]]:=representationRoots[adjointDynkinLabel[tools`parseAlgebra[alg[rank]]]];
representationRoots[F[alg_Symbol[rank_Integer]]]/;tools`legalAlgebraTrueQ[alg[rank]]:=(representationRoots[w[Head[tools`parseAlgebra[alg[rank]]]]@@PadRight[{1},First[tools`parseAlgebra[alg[rank]]]]]);
representationRoots[power[w[alg_Symbol][label__Integer],n_Integer]]:=Module[{weights=representationWeights[power[w[alg][label],n]]},weights . inverse[cartan[alg[Length[{label}]]]]];
representationRoots[plus[q___times]]:=Module[{weights=representationWeights[plus[q]],cartI,algebra=Cases[{q},w[r_][s__]:>tools`parseAlgebra[r[Length[{s}]]],{0,\[Infinity]}][[1]]},cartI=inverse[cartan[algebra]];weights . cartI];


(* ::Subsection:: *)
(*Decomposition of Tensor Products into Irreducible Representations*)


(*tensor products*)
tensorProductDecomposition[w[alg_Symbol][weightA__Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{weightA}]]]:=plus[times[1,w[alg][weightA]]];
tensorProductDecomposition[power[w[alg_Symbol][weight__Integer],s_Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{weight}]]]&&s>=0:=Which[s==0,plus[times[1,w[alg]@@PadRight[{},Length[{weight}]]]],s==1,plus[times[1,w[alg][weight]]],s==2,tensorProductDecomposition[w[alg][weight],w[alg][weight]],True,Set[tensorProductDecomposition[power[w[alg][weight],s]],tensorProductDecomposition[tensorProductDecomposition[power[w[alg][weight],s-1]],w[alg][weight]]]];tensorProductDecomposition[power[arg_Symbol[alg_Symbol[k_Integer]],s_Integer]]/;s>=0&&MemberQ[{F,ad},arg]:=If[arg===F,tensorProductDecomposition[power[w[alg]@@PadRight[{1},k],s]],tensorProductDecomposition[power[adjointDynkinLabel[alg[k]],s]]];
tensorProductDecomposition[w[alg_Symbol][weightA__Integer],w[alg_Symbol][weightB__Integer]]/;Length[{weightA}]===Length[{weightB}]&&tools`legalAlgebraTrueQ[alg[Length[{weightA}]]]:=If[Not@OrderedQ[representationDimension/@{w[alg][weightA],w[alg][weightB]}],tensorProductDecomposition[w[alg][weightB],w[alg][weightA]],Set[tensorProductDecomposition[w[alg][weightA],w[alg][weightB]],Module[{algebra,rank=Length[{weightA}],type,cart,shifted,out,aLattice,t0=AbsoluteTime[],t00=AbsoluteTime[]},type=alg;algebra=type[rank];cart=Normal@cartan[algebra];If[DeleteDuplicates[{weightA}]==={0},plus[times[1,w[alg]@@{weightB}]],(aLattice=tools`highestWeightLattice[w[alg][weightA]];out={#1,w[alg]@@#2}&@@@DeleteCases[({Total[#[[All,1]]],#[[1,2]]}&/@GatherBy[tools`weylReflect[#+{0,{weightB}},cart]&/@aLattice,Last]),{0,x_}];out=plus@@(times[#1,#2]&@@@SortBy[out,representationDimension[Last[#]]&]);If[AbsoluteTime[]-t00>1,Print["  Tensor product decomposition of ",Row[{"[",weightA,"]","\[CircleTimes]","[",weightB,"]"}]," required ",niceTime[AbsoluteTime[]-t00]]];out)]]]];
tensorProductDecomposition[q___,F[alg_Symbol[k_Integer]],r___]/;tools`legalAlgebraTrueQ[alg[k]]:=(tensorProductDecomposition[q,w[alg]@@PadRight[{1},k],r]);
tensorProductDecomposition[q___,ad[alg_Symbol[k_Integer]],r___]/;tools`legalAlgebraTrueQ[alg[k]]:=(tensorProductDecomposition[q,adjointDynkinLabel[alg[k]],r]);
tensorProductDecomposition[q___,plus[terms__times],r___]:=Module[{bits=Join@@List@@@(tensorProductDecomposition[q,#,r]&/@{terms})},plus@@SortBy[(times[Total[#[[All,1]]],#[[1,2]]]&/@GatherBy[bits,Last]),representationDimension[Last[List@@#]]&]];
tensorProductDecomposition[q___,times[mult_Integer,w[alg_Symbol][weight__Integer]],r___]:=(tensorProductDecomposition[q,w[alg][weight],r]/.{times[s_,w[alg][wt__Integer]]:>times[s mult,w[alg][wt]]});
tensorProductDecomposition[q___,power[arg_,s_Integer],r___]/;Length[{q,r}]>0:=tensorProductDecomposition[q,tensorProductDecomposition[power[arg,s]],r];
tensorProductDecomposition[r___,w[alg_Symbol][weightA__Integer],s___,w[alg_Symbol][weightB__Integer],t___]/;Length[{r,s,t}]>0:=Module[{argList={w[alg][weightA],w[alg][weightB],r,s,t}},If[DuplicateFreeQ[argList],tensorProductDecomposition[tensorProductDecomposition[w[alg][weightA],w[alg][weightB]],r,s,t],tensorProductDecomposition@@(If[Count[argList,#]>1,power[#,Count[argList,#]],#]&/@DeleteDuplicates[argList])]];

(*tensor powers*)
tensorPowerDecomposition[w[alg_Symbol][weight__Integer],q_Integer]:=tensorProductDecomposition[power[w[alg][weight],q]];
tensorPowerDecomposition[ad[alg_Symbol[k_Integer]],q_Integer]:=tensorProductDecomposition[power[adjointDynkinLabel[alg[k]],q]];
tensorPowerDecomposition[F[alg_Symbol[k_Integer]],q_Integer]:=tensorProductDecomposition[power[w[alg]@@PadRight[{1},k],q]];

symPowerDecomposition[w[alg_][highestWeight__Integer],k_Integer]:=symPowerDecomposition[w[alg][highestWeight],k]=tools`highestWeightLabels[alg][tools`symPowerWeightLattice[w[alg][highestWeight],k]]
symPowerDecomposition[F[alg_],k_Integer]/;tools`legalAlgebraTrueQ[alg]:=symPowerDecomposition[w[Head[tools`parseAlgebra[alg]]]@@PadRight[{1},tools`parseAlgebra[alg][[1]]],k];
symPowerDecomposition[ad[alg_],k_Integer]/;tools`legalAlgebraTrueQ[alg]:=symPowerDecomposition[adjointDynkinLabel[tools`parseAlgebra[alg]],k];
symPowerDecomposition[args_,k_Integer]:=symPowerDecomposition[args,k]=tools`highestWeightLabels[Cases[args,w[alg_][dynkinLabels__Integer]:>alg,{0,\[Infinity]}][[1]]][tools`symPowerWeightLattice[args,k]]

antiSymPowerDecomposition[w[alg_][highestWeight__Integer],k_Integer]/;k<=representationDimension[w[alg][highestWeight]]:=antiSymPowerDecomposition[w[alg][highestWeight],k]=tools`highestWeightLabels[alg][tools`antiSymPowerWeightLattice[w[alg][highestWeight],k]];
antiSymPowerDecomposition[F[alg_],k_Integer]/;tools`legalAlgebraTrueQ[alg]:=antiSymPowerDecomposition[w[Head[tools`parseAlgebra[alg]]]@@PadRight[{1},tools`parseAlgebra[alg][[1]]],k];
antiSymPowerDecomposition[ad[alg_],k_Integer]/;tools`legalAlgebraTrueQ[alg]:=antiSymPowerDecomposition[adjointDynkinLabel[tools`parseAlgebra[alg]],k];
antiSymPowerDecomposition[args_,k_Integer]/;Not[Head[Head[args]]===w]:=antiSymPowerDecomposition[args,k]=tools`highestWeightLabels[Cases[args,w[alg_][dynkinLabels__Integer]:>alg,{0,\[Infinity]}][[1]]][tools`antiSymPowerWeightLattice[args,k]];


(* ::Subsection:: *)
(*Counting the Number of Independent 'Colour' Tensors for Amplitudes Involving Various Irreducible Representations*)


numberOfIndependentColourTensors[states__]:=Module[{parsed,alg=Join[Cases[{states},w[a_Symbol][weights__Integer]:>a[Length[{weights}]],{0,\[Infinity]}],Cases[{states},F[a_Symbol[k_Integer]]:>a[k],{0,\[Infinity]}],Cases[{states},ad[a_Symbol[k_Integer]]:>a[k],{0,\[Infinity]}]],left,right,prod,adj,nAdj,nF,fList,decomp,rules},Which[Length[alg]==0,Print["User must specify the Lie algebra."],Length[DeleteDuplicates[alg]]>1,Print["User must specify a single gauge group."],True,(alg=DeleteDuplicates[alg][[1]];parsed=DeleteCases[SortBy[({states}/.{ad[alg]->adjointDynkinLabel[alg],ad->adjointDynkinLabel[alg],F[alg]->w[Head[alg]]@@PadRight[{1},First[alg]],F->w[Head[alg]]@@PadRight[{1},First[alg]]}),representationDimension[#]&],0];If[Not[parsed==={states}],numberOfIndependentColourTensors@@parsed,Set[numberOfIndependentColourTensors[states],(adj=adjointDynkinLabel[alg];nAdj=Total[parsed/.{Times[q_,adj]:>q,adj->1,times[q_,adj]:>q,w[a_][wt__]:>0}];fList=DeleteCases[(parsed/.{Times[q_Integer,w[r_][wt__]]:>Sequence@@(w[r][wt]&/@Range[q])}),adj];decomp=tensorProductDecomposition@@SortBy[Join[fList,adj&/@Range[Floor[nAdj/2]]],representationDimension[#]&];If[EvenQ[nAdj],Total[(List@@decomp)/.times[q_,r_]:>q^2],right=tensorProductDecomposition[decomp,adj];rules=Association[List@@decomp/.{times[no_,w[a_][wt__]]:>Rule[w[a][wt],no]}];Total[DeleteCases[((List@@right)/.rules),times[q_,w[a_][wt__]]]/.times->Times]])]])]];


(* ::Subsubsection::Closed:: *)
(*Backend:*)


tools`highestWeightSpindle[w[alg_Symbol][highestWeight__Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{highestWeight}]]]:=tools`highestWeightSpindle[w[alg][highestWeight]]=Module[{t00=AbsoluteTime[],algebra=tools`parseAlgebra[alg[Length[{highestWeight}]]],weylOrbits,nextSeed,eqns,rule,m,met,cart,k=Length[{highestWeight}],\[Lambda]={highestWeight},weights,cartI},cart=cartan[algebra];cartI=inverse[cartan[algebra]];met=weightMetric[algebra];weights=DeleteDuplicates@(Join@@(NestWhile[Function[{wts},Append[wts,DeleteDuplicates[Join@@(Function[{wt},Module[{subt=Join@@(Function[{cart,int},cart*#&/@Range[int]]@@@Select[Transpose[{cart,wt}],Positive[Last[#]]&])},(wt-#)&/@subt]]/@wts[[-1]])]]],{{{highestWeight}}},Length[Last[#]]>0&][[1;;-2]]));weylOrbits={(Join@@FixedPoint[Function[{list},Module[{new=DeleteDuplicates[Join@@(Function[{wt},DeleteDuplicates[wt-2#*(# . met . wt)/(# . met . #)&/@cart]]/@list[[-1]])]},new=Select[new,Not[MemberQ[Join@@list,#]]&];If[Length[new]==0,list,Append[list,new]]]],{{First[weights]}}])};nextSeed=Select[weights,Not[MemberQ[Join@@weylOrbits,#]]&,1];While[Length[nextSeed]>0,weylOrbits=Append[weylOrbits,(Join@@FixedPoint[Function[{list},Module[{new=DeleteDuplicates[Join@@(Function[{wt},DeleteDuplicates[wt-2#*(# . met . wt)/(# . met . #)&/@cart]]/@list[[-1]])]},new=Select[new,Not[MemberQ[Join@@list,#]]&];If[Length[new]==0,list,Append[list,new]]]],{nextSeed}])];nextSeed=If[Length[Join@@weylOrbits]==Length[weights],{},Select[weights,Not[MemberQ[Join@@weylOrbits,#]]&,1]];];rule=Association@(Join@@Function[{list},m@#->m@First[list]&/@list]/@weylOrbits[[2;;-1]]);eqns=((Function[{wt},Module[{d=(\[Lambda]+1) . met . (\[Lambda]+1)-(wt+1) . met . (wt+1),\[Alpha]s=Select[Normal@positiveWeights[algebra],MemberQ[weights,wt+#]&]},m[wt]-Total[Join@@(Function[{\[Alpha]},2m[wt+\[Alpha] #](wt+\[Alpha]*#) . met . \[Alpha]/d&/@Range[Select[Range[100],Not[MemberQ[weights,wt+# \[Alpha]]]&,1][[1]]-1]]/@\[Alpha]s)]]]/@weylOrbits[[2;;-1,1]]));weights=Transpose[{Join@@(Function[{a,b},a&/@Range[b]]@@@Transpose[{Prepend[m/@weylOrbits[[2;;-1,1]]/.First[Solve[(eqns/.Association[m@#->1&/@First[weylOrbits]]/.rule)==0]],1],Length/@weylOrbits}]),Join@@weylOrbits}];weights=SortBy[#,-Reverse[Last[#] . cartI]&]&/@SortBy[GatherBy[weights,Total[Last[#] . cartI]&],-Total[Last[First@#] . cartI]&];If[AbsoluteTime[]-t00>1,Print["determination of the spindle for representation ",w[alg]@@{highestWeight}," (",representationDimension[w[alg][highestWeight]],") of ",algebra," required ",niceTime[AbsoluteTime[]-t00]]];weights];
tools`highestWeightLattice[w[alg_Symbol][highestWeight__Integer]]/;tools`legalAlgebraTrueQ[alg[Length[{highestWeight}]]]:=Join@@tools`highestWeightSpindle[w[alg][highestWeight]];

tools`weylReflect[{mult_Integer,head_[weight___Integer]},cart_List]:=Set[tools`weylReflect[{mult,{weight}},cart],Which[Count[{weight},-1]>0,Nothing,Min[{weight}+1]>0,{mult,{weight}},True,Module[{pos={First@Flatten[Position[Negative[{weight}+1],True]]}},tools`weylReflect[{mult Power[-1,Length[pos]],{weight}-Total[({weight}[[pos]]+1)*cart[[pos]]]},cart]]]];

tools`completeSymmetricPolynomial[n_Integer?NonNegative]:=Module[{h},h[0]=1;Do[h[k]=Expand[1/k Sum[\[Chi][j] h[k-j],{j,1,k}]],{k,1,n}];h[n]];
tools`elementarySymmetricPolynomial[n_Integer?NonNegative]:=Module[{e},e[0]=1;Do[e[k]=Expand[1/k Sum[(-1)^(j-1) \[Chi][j] e[k-j],{j,1,k}]],{k,1,n}];e[n]];

tools`symPowerWeightLattice[w[alg_][dynkinLabels__], n_Integer]:=tools`symPowerWeightLattice[w[alg][dynkinLabels],n]=tools`symPowerWeightLattice[alg[Length[{dynkinLabels}]],Normal@representationWeights[w[alg][dynkinLabels]], n];
tools`symPowerWeightLattice[alg_,weights_List,n_Integer]:=Module[{exp, symChar,symLattice,cartI=inverse[cartan[alg]]},SortBy[((If[Head[#]===Plus,List@@#,{#}]&@(Expand[(tools`completeSymmetricPolynomial[n]/.\[Chi][q_Integer]:>Total[exp/@(q weights)])]//.{Power[exp[q_],r_]:>exp[r q],exp[q_]exp[r_]:>exp[q+r]}))/.{q_Integer exp[y_]:>{q,y},exp[y_]:>{1,y}}),-Total[Last[#] . cartI]&]];
tools`symPowerWeightLattice[args_, n_Integer]:=tools`symPowerWeightLattice[args, n]=tools`symPowerWeightLattice[Cases[args,w[alg_][dynkinLabels__Integer]:>alg[Length[{dynkinLabels}]],{0,\[Infinity]}][[1]],Normal@representationWeights[args], n];

tools`antiSymPowerWeightLattice[w[alg_][dynkinLabels__], n_Integer]:=tools`antiSymPowerWeightLattice[w[alg][dynkinLabels], n]=tools`antiSymPowerWeightLattice[alg[Length[{dynkinLabels}]],Normal@representationWeights[w[alg][dynkinLabels]], n];
tools`antiSymPowerWeightLattice[alg_,weights_List,n_Integer]:=Module[{exp, symChar,symLattice,cartI=inverse[cartan[alg]]},SortBy[((If[Head[#]===Plus,List@@#,{#}]&@(Expand[(tools`elementarySymmetricPolynomial[n]/.\[Chi][q_Integer]:>Total[exp/@(q weights)])]//.{Power[exp[q_],r_]:>exp[r q],exp[q_]exp[r_]:>exp[q+r]}))/.{q_Integer exp[y_]:>{q,y},exp[y_]:>{1,y}}),-Total[Last[#] . cartI]&]];
tools`antiSymPowerWeightLattice[args_, n_Integer]:=tools`antiSymPowerWeightLattice[args, n]=tools`antiSymPowerWeightLattice[Cases[args,w[alg_][dynkinLabels__Integer]:>alg[Length[{dynkinLabels}]],{0,\[Infinity]}][[1]],Normal@representationWeights[args], n];

tools`highestWeightLabels[type_][latticeData_List]:=plus@@SortBy[NestWhile[Function[{dat},Module[{rest=dat[[2]],removal,top,mult},{mult,top}=First[rest];removal=Join[Rule[#2,-mult #1]&@@@tools`highestWeightLattice[w[type]@@top],#->0&/@rest[[All,2]]];{Prepend[dat[[1]],times[mult,w[type]@@top]],DeleteCases[Transpose[{Total/@(rest/.removal),rest[[All,2]]}],{0,x_}]}]],{{},latticeData},Length[#[[2]]]>0&][[1]],representationDimension[#[[2]]]&];


(* ::Section:: *)
(*Defining (and 'Fundamental') Representations for Simple Lie Algebras*)


(* ::Subsection:: *)
(*Fundamental/Defining Representations*)


fundamentalRep[a[k_Integer]]/;k>0:=fundamentalRep[a[k]]=Module[{out=SparseArray[Module[{posLat=RotateRight/@Prepend@@@Transpose[{#,Range[Length[#]]}]&@Flatten[Table[{j,k+1-m+j},{m,k},{j,m}],1],cartan},cartan=Join@@(Function[{j},{#1,Length[posLat]+j,#1}->#2/(k+1)&@@@Transpose[{Range[k+1],Join[(k+1-j)&/@Range[j],-(j)&/@Range[k+1-j]]}]]/@Range[k]);Join[#->1&/@posLat,cartan,{#3,2Length[posLat]+k+1-#2,#1}->1&@@@Reverse[posLat]]]],adj},adj=inducedAdjoint[out];Set[adjointRep[a[k]],adj];Set[cartan[a[k]],Module[{cartanMetric=repTrace[cartanGenerators[adj],2,False],invMetric},invMetric=inverse[cartanMetric];invMetric . SparseArray[DiagonalMatrix[(2/Normal@Diagonal[invMetric])]]]];Set[weightMetric[a[k]],Module[{cart=repTrace[cartanGenerators[out],2,False]},(1/(2Max[#])DiagonalMatrix[#]) . cart . ((DiagonalMatrix[#]))&@Diagonal[inverse@cart]]];Set[killingMetric[a[k]],repTrace[out,2,False]];Set[representationAlgebra[out],a[k]];Set[tools`normalRepresentationQ[out],True];Set[tools`normalRepresentationQ[adj],True];Set[representationAlgebra[out],a[k]];Set[representationAlgebra[adj],a[k]];Set[tools`stylizedRepData[out],{"F","f",a[k],w[a]@@PadRight[{1},k],RGBColor[0.2,0.2,0.6]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[a]@@PadRight[{1},k],3]];Set[tools`drawTensor[adj],tools`graphicalDotPower[adjointDynkinLabel[a[k]],3]];Set[tools`stylizedRepData[adj],{"ad","\[GothicG]",a[k],adjointDynkinLabel[a[k]],RGBColor[0.6,0.2,0.3]}];out];
fundamentalRep[b[k_Integer]]/;k>1:=fundamentalRep[b[k]]=Module[{out,seedList=SparseArray[#,{2k+1,2k+1}]&/@Join@@Table[{{2k-j+m+1,1+m}->If[m==0,1,-1],{-1-m,j+1-m}->If[j+1-m==k+1,2,1]},{j,2 k-1},{m,0,Floor[(j-1)/2]}],seed2,cart,seed,ord,adj},cart=SparseArray[Join@@({{#,#}->1,{-#,-#}->-1}&/@Range[#]),{2k+1,2k+1}]&/@Range[k];seed=Transpose[SparseArray@Join[seedList,cart,Reverse[Which[MemberQ[#["NonzeroValues"],2],If[ArrayRules[#][[2,1,1]]==2k+1,1,-1]Reverse[Reverse/@#],MemberQ[#["NonzeroValues"],-1],-Reverse[Reverse/@#],True,Transpose[#]]&/@seedList]],{2,1,3}];out=seed[[All,Ordering[{-Total[Normal@#],-Normal[#]}&/@representationRoots[inducedAdjoint[seed]]],All]];adj=inducedAdjoint[out];Set[adjointRep[b[k]],adj];Set[cartan[b[k]],Module[{cartanMetric=repTrace[cartanGenerators[adj],2,False],invMetric},invMetric=inverse[cartanMetric];invMetric . SparseArray[DiagonalMatrix[(2/Normal@Diagonal[invMetric])]]]];Set[weightMetric[b[k]],Module[{cartan=repTrace[cartanGenerators[out],2,False]},(1/(2Max[#])DiagonalMatrix[#]) . cartan . ((DiagonalMatrix[#]))&@Diagonal[inverse@cartan]]];Set[killingMetric[b[k]],repTrace[out,2,False]];Set[tools`normalRepresentationQ[out],True];Set[tools`normalRepresentationQ[adj],True];Set[representationAlgebra[out],b[k]];Set[representationAlgebra[adj],b[k]];Set[tools`stylizedRepData[out],{"F","f",b[k],w[b]@@PadRight[{1},k],RGBColor[0.2,0.2,0.6]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[b]@@PadRight[{1},k],3]];Set[tools`drawTensor[adj],tools`graphicalDotPower[adjointDynkinLabel[b[k]],3]];Set[tools`stylizedRepData[adj],{"ad","\[GothicG]",b[k],adjointDynkinLabel[b[k]],RGBColor[0.6,0.2,0.3]}];out];
fundamentalRep[c[k_Integer]]/;k>2:=fundamentalRep[c[k]]=Module[{out,seedList=SparseArray[#,{2k,2k}]&/@Join[Table[{{2k+1-j,j}->1},{j,k}],{{2k-#2+1,#1}->1,{2k-(#1)+1,#2}->1}&@@@Subsets[Range[k],{2}],{{k-#1+1,#2-#1}->-1,{2k-(#2)+2+#1-1,k+#1}->1}&@@@Subsets[Range[k],{2}]],cart,seed,ord,adj},cart=Append[SparseArray[Join@@({{#,#}->1,{-#,-#}->-1}&/@Range[#]),{2k,2k}]&/@Range[k-1],SparseArray[Join@@({{#,#}->1/2,{-#,-#}->-1/2}&/@Range[k]),{2k,2k}]];seed=Transpose[SparseArray@Join[seedList,cart,Reverse[Transpose/@seedList]],{2,1,3}];out=seed[[All,Ordering[{-Total[Normal@#],-Normal[#]}&/@representationRoots[inducedAdjoint[seed]]],All]];adj=inducedAdjoint[out];Set[adjointRep[c[k]],adj];Set[cartan[c[k]],Module[{cartanMetric=repTrace[cartanGenerators[adj],2,False],invMetric},invMetric=inverse[cartanMetric];invMetric . SparseArray[DiagonalMatrix[(2/Normal@Diagonal[invMetric])]]]];Set[weightMetric[c[k]],Module[{cartan=repTrace[cartanGenerators[out],2,False]},(1/(2Max[#])DiagonalMatrix[#]) . cartan . ((DiagonalMatrix[#]))&@Diagonal[inverse@cartan]]];Set[killingMetric[c[k]],repTrace[out,2,False]];Set[tools`normalRepresentationQ[out],True];Set[tools`normalRepresentationQ[adj],True];Set[representationAlgebra[out],c[k]];Set[representationAlgebra[adj],c[k]];Set[tools`drawTensor[adj],tools`graphicalDotPower[adjointDynkinLabel[c[k]],3]];Set[tools`stylizedRepData[adj],{"ad","\[GothicG]",c[k],adjointDynkinLabel[c[k]],RGBColor[0.6,0.2,0.3]}];Set[tools`stylizedRepData[out],{"F","f",c[k],w[c]@@PadRight[{1},k],RGBColor[0.2,0.2,0.6]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[c]@@PadRight[{1},k],3]];out];
fundamentalRep[d[k_Integer]]/;k>3:=fundamentalRep[d[k]]=Module[{out,seedList=SparseArray[#,{2k,2k}]&/@Join@@Table[{{2k-j+m,1+m}->If[m==0,1,-1],{-1-m,j+1-m}->1},{j,2(k-1)},{m,0,Floor[(j-1)/2]}],cart,seed,ord,adj},cart=Join[SparseArray[Join@@({{#,#}->1,{-#,-#}->-1}&/@Range[#]),{2k,2k}]&/@Range[k-2],{SparseArray[Join@@({{#,#}->1/2,{-#,-#}->-1/2}&/@Range[k]),{2k,2k}],SparseArray[Join@@{Join@@({{#,#}->1/2,{-#,-#}->-1/2}&/@Range[k-1]),{{k,k}->-1/2,{k+1,k+1}->1/2}},{2k,2k}]}];seed=Transpose[SparseArray@Join[seedList,cart,Reverse[Transpose/@seedList]],{2,1,3}];out=seed[[All,Ordering[{-Total[Normal@#],-Normal[#]}&/@representationRoots[inducedAdjoint[seed]]],All]];adj=inducedAdjoint[out];Set[adjointRep[d[k]],adj];Set[cartan[d[k]],Module[{cartanMetric=repTrace[cartanGenerators[adj],2,False],invMetric},invMetric=inverse[cartanMetric];invMetric . SparseArray[DiagonalMatrix[(2/Normal@Diagonal[invMetric])]]]];Set[weightMetric[d[k]],Module[{cartan=repTrace[cartanGenerators[out],2,False]},(1/(2Max[#])DiagonalMatrix[#]) . cartan . ((DiagonalMatrix[#]))&@Diagonal[inverse@cartan]]];Set[killingMetric[d[k]],repTrace[out,2,False]];Set[tools`normalRepresentationQ[out],True];Set[tools`normalRepresentationQ[adj],True];Set[representationAlgebra[out],d[k]];Set[representationAlgebra[adj],d[k]];Set[tools`drawTensor[adj],tools`graphicalDotPower[adjointDynkinLabel[d[k]],3]];Set[tools`stylizedRepData[adj],{"ad","\[GothicG]",d[k],adjointDynkinLabel[d[k]],RGBColor[0.6,0.2,0.3]}];Set[tools`stylizedRepData[out],{"F","f",d[k],w[d]@@PadRight[{1},k],RGBColor[0.2,0.2,0.6]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[d]@@PadRight[{1},k],3]];out];
fundamentalRep[e[k_Integer]]/;MemberQ[Range[6,8],k]:=fundamentalRep[e[k]]=Module[{out=tools`parseRepresentationData[tools`eSeriesFundamentalRepData[[k-5]],Not[k===8]],adj},adj=inducedAdjoint[out];Set[adjointRep[e[k]],adj];Set[cartan[e[k]],Module[{cartanMetric=repTrace[cartanGenerators[adj],2,False],invMetric},invMetric=inverse[cartanMetric];invMetric . SparseArray[DiagonalMatrix[(2/Normal@Diagonal[invMetric])]]]];Set[weightMetric[e[k]],Module[{cart=repTrace[cartanGenerators[out],2,False]},(1/(2Max[#])DiagonalMatrix[#]) . cart . ((DiagonalMatrix[#]))&@Diagonal[inverse@cart]]];Set[killingMetric[e[k]],repTrace[out,2,False]];Set[tools`normalRepresentationQ[adj],True];Set[tools`normalRepresentationQ[out],True];Set[representationAlgebra[out],e[k]];Set[representationAlgebra[adj],e[k]];Set[tools`stylizedRepData[out],{"F","f",e[k],w[e]@@PadRight[{1},k],RGBColor[0.2,0.2,0.6]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[e]@@PadRight[{1},k],3]];Set[tools`drawTensor[adj],tools`graphicalDotPower[adjointDynkinLabel[e[k]],3]];Set[tools`stylizedRepData[adj],{"ad","\[GothicG]",e[k],adjointDynkinLabel[e[k]],RGBColor[0.6,0.2,0.3]}];out];
fundamentalRep[f[4]]:=fundamentalRep[f[4]]=Module[{out=tools`parseRepresentationData[{{},Uncompress["1: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"]}],adj},adj=inducedAdjoint[out];Set[adjointRep[f[4]],adj];Set[cartan[f[4]],Module[{cartanMetric=repTrace[cartanGenerators[adj],2,False],invMetric},invMetric=inverse[cartanMetric];invMetric . SparseArray[DiagonalMatrix[(2/Normal@Diagonal[invMetric])]]]];Set[weightMetric[f[4]],Module[{cart=repTrace[cartanGenerators[out],2,False]},(1/(2Max[#])DiagonalMatrix[#]) . cart . ((DiagonalMatrix[#]))&@Diagonal[inverse@cart]]];Set[tools`normalRepresentationQ[out],True];Set[tools`normalRepresentationQ[adj],True];Set[representationAlgebra[out],f[4]];Set[representationAlgebra[adj],f[4]];Set[tools`stylizedRepData[out],{"F","f",f[4],w[f]@@PadRight[{1},4],RGBColor[0.2,0.2,0.6]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[f]@@PadRight[{1},4],3]];Set[tools`drawTensor[adj],tools`graphicalDotPower[adjointDynkinLabel[f[4]],3]];Set[tools`stylizedRepData[adj],{"ad","\[GothicG]",f[4],adjointDynkinLabel[f[4]],RGBColor[0.6,0.2,0.3]}];out];
fundamentalRep[g[2]]:=fundamentalRep[g[2]]=Module[{out=tools`parseRepresentationData[{{},Uncompress["1:eJyFVEEOwjAM69K0HWzsA5z4DyeewGFSTxzG/8VaVEvbHLhEFDd24qS7PV+PWZxzi67hnpf39pS79cfuwnVz8ofruS+hJhLwXIIY4FCCN8BLCcEApxLiEZSWxAoSVEsKqmD6BU7txg4sp6yGpgct6bOCo9GKhwlEU6FJqlV4S2gVmoQ2NEbWSgVPBm2AJqGNjZHRxmYOcyg2ObYJEQtGNBM0iUOYM9NM8JZoJixYNWFw9uMQ+EVEBGMgIh5dW9P1hpkom2kq/CKaSGKaAVtsjaE39iIik4AJmXWA20+RHP6a9YfbHYSslz+0ubIS1QDxdL/g3wpGg8fDewIGTM2qAOEDGTbGPQ=="]}],adj},adj=inducedAdjoint[out];Set[adjointRep[g[2]],adj];Set[cartan[g[2]],Module[{cartanMetric=repTrace[cartanGenerators[adj],2,False],invMetric},invMetric=inverse[cartanMetric];invMetric . SparseArray[DiagonalMatrix[(2/Normal@Diagonal[invMetric])]]]];Set[weightMetric[g[2]],Module[{cart=repTrace[cartanGenerators[out],2,False]},(1/(2Max[#])DiagonalMatrix[#]) . cart . ((DiagonalMatrix[#]))&@Diagonal[inverse@cart]]];Set[tools`normalRepresentationQ[out],True];Set[tools`normalRepresentationQ[adj],True];Set[representationAlgebra[out],g[2]];Set[representationAlgebra[adj],g[2]];Set[tools`stylizedRepData[out],{"F","f",g[2],w[g]@@PadRight[{1},2],RGBColor[0.2,0.2,0.6]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[g]@@PadRight[{1},2],3]];Set[tools`drawTensor[adj],tools`graphicalDotPower[adjointDynkinLabel[g[2]],3]];Set[tools`stylizedRepData[adj],{"ad","\[GothicG]",g[2],adjointDynkinLabel[g[2]],RGBColor[0.6,0.2,0.3]}];out];

fundamentalRep[alg_]/;tools`legalAlgebraTrueQ[alg]:=fundamentalRep[tools`parseAlgebra[alg]];


(* ::Subsection:: *)
(*Other Representations of Fundamental-Weight*)


fundamentalRep[algin_Symbol[kin_Integer],no_Integer]/;tools`legalAlgebraTrueQ[algin[kin]]&&no<=First[tools`parseAlgebra[algin[kin]]]:=Module[{out,algebra=tools`parseAlgebra[algin[kin]],alg,k},alg=Head[algebra];k=First[algebra];out=Module[{t0=AbsoluteTime[],target=IdentityMatrix[k][[no]]},If[Not[algebra===algin[kin]],fundamentalRep[algebra,no],If[MemberQ[{b,d},Head[algebra]]&&(algebra[[1]]>8),"?",(Catch[(If[AbsoluteTime[]-t0>1,Print[niceTime[AbsoluteTime[]-t0]," required to generate concrete generators for ",w[alg]@@(IdentityMatrix[k][[no]])," of ",algebra]];If[True,Set[fundamentalRep[alg[k],no],#],#])&@tools`standardizeRep[Which[no==1,Throw@fundamentalRep[algebra],target===List@@adjointDynkinLabel[algebra],Throw@adjointRep[algebra],((Head[algebra]===d)||(Head[algebra]===b))&&no==k,Throw@spinorRep[algebra],Head[algebra]===d&&no==k-1,Throw@spinor2Rep[algebra],Head[algebra]===a,If[no<=k/2,antiSymPower[fundamentalRep[algebra],no],antiSymPower[conjugateRep@fundamentalRep[algebra],k+1-no]],Head[algebra]===b,antiSymPower[fundamentalRep[algebra],no],Head[algebra]===c,productRepProjectors[target,fundamentalRep[algebra,no-1],fundamentalRep[algebra]][[1,2]],Head[algebra]===d,antiSymPower[fundamentalRep[algebra],no],algebra===f[4],Which[no==2,productRepProjectors[{0,1,0,0},fundamentalRep[algebra],fundamentalRep[algebra]][[1,2]],True,productRepProjectors[{0,0,1,0},adjointRep[algebra],adjointRep[algebra]][[1,2]]],algebra===e[6],Which[no==5,conjugateRep[fundamentalRep[e[6]]],no==2,antiSymPower[fundamentalRep[e[6]],2],no==3,antiSymPower[fundamentalRep[e[6]],3],no==4,antiSymPower[conjugateRep@fundamentalRep[e[6]],2]],algebra===e[7],Which[no==7,productRepProjectors[{0,0,0,0,0,0,1},fundamentalRep[e[7]],adjointRep[e[7]]][[1,2]],no==2,productRepProjectors[{0,1,0,0,0,0,0},fundamentalRep[e[7]],fundamentalRep[e[7]]][[1,2]],no==5,productRepProjectors[{0,0,0,0,1,0,0},adjointRep[e[7]],adjointRep[e[7]]][[1,2]],no==3,productRepProjectors[{0,0,1,0,0,0,0},fundamentalRep[e[7],6],fundamentalRep[e[7],7]][[1,2]],no==4,productRepProjectors[{0,0,0,1,0,0,0},fundamentalRep[e[7],7],fundamentalRep[e[7],7]][[1,2]]],algebra===e[8],Which[no==7,productRepProjectors[{0,0,0,0,0,0,1,0},fundamentalRep[e[8]],fundamentalRep[e[8]]][[1,2]],no==2,productRepProjectors[{0,1,0,0,0,0,0,0},fundamentalRep[e[8]],fundamentalRep[e[8]]][[1,2]],no==8,productRepProjectors[{0,0,0,0,0,0,0,1},fundamentalRep[e[8],7],fundamentalRep[e[8],7]][[1,2]],no==3,productRepProjectors[{0,0,1,0,0,0,0,0},fundamentalRep[e[8],7],fundamentalRep[e[8],7]][[1,2]],no==6,productRepProjectors[{0,0,0,0,0,1,0,0},fundamentalRep[e[8],7],fundamentalRep[e[8],7]][[1,2]],no==4,productRepProjectors[{0,0,0,1,0,0,0,0},fundamentalRep[e[8],2],fundamentalRep[e[8],2]][[1,2]],no==5,productRepProjectors[{0,0,0,0,1,0,0,0},fundamentalRep[e[8],8],fundamentalRep[e[8],8]][[1,2]]]]]])]]];Set[tools`normalRepresentationQ[out],True];Set[dynkinLabel[out],w[Head[algebra]]@@IdentityMatrix[k][[no]]];Set[representationAlgebra[out],algebra];If[Head[tools`drawTensor[out]]===tools`drawTensor,(Set[tools`stylizedRepData[out],{"\!\(\*SubscriptBox[\(F\),\("<>ToString[no]<>"\)]\)","f",algebra,w[Head[algebra]]@@IdentityMatrix[k][[no]],RGBColor[0.2,0.2,0.6]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[Head[algebra]]@@IdentityMatrix[k][[no]],3]];)];out];


(* ::Subsection:: *)
(*Spinor Representations of SO(n)*)


spinorRep[b[k_Integer]]/;MemberQ[tools`bSeriesSpinorRepData[[All,1]],b[k]]:=spinorRep[b[k]]=Module[{out=tools`parseRepresentationData[tools`bSeriesSpinorRepData[[k-1]]]},Set[tools`normalRepresentationQ[out],True];Set[tools`normalRepresentationQ[out],True];Set[representationAlgebra[out],b[k]];Set[tools`stylizedRepData[out],{"S","s",b[k],w[b]@@PadLeft[{1},k],RGBColor[0.2,0.5,0.2]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[b]@@PadLeft[{1},k],3]];out];
spinorRep[d[k_Integer]]/;MemberQ[tools`dSeriesSpinorRepData[[All,1]],d[k]]:=spinorRep[d[k]]=Module[{out=tools`parseRepresentationData[tools`dSeriesSpinorRepData[[k-3]]]},Set[tools`normalRepresentationQ[out],True];Set[tools`normalRepresentationQ[out],True];Set[representationAlgebra[out],d[k]];Set[tools`stylizedRepData[out],{"\!\(\*SubscriptBox[\(S\), \(1\)]\)","s",d[k],w[d]@@PadLeft[{1},k],RGBColor[0.2,0.5,0.2]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[d]@@PadLeft[{1},k],3]];out];
spinorRep[alg_]/;Not[tools`parseAlgebra[alg]===alg]:=spinorRep[tools`parseAlgebra[alg]];

spinor2Rep[d[k_Integer]]/;OddQ[k]&&5<=k<=7:=spinor2Rep[d[k]]=Module[{out=tools`standardizeRep[conjugateRep[spinorRep[d[k]]]]},Set[tools`normalRepresentationQ[out],True];Set[tools`normalRepresentationQ[out],True];Set[representationAlgebra[out],d[k]];Set[tools`stylizedRepData[out],{"\!\(\*SubscriptBox[\(S\), \(2\)]\)","s",d[k],w[d]@@PadLeft[{1,0},k],RGBColor[0.2,0.5,0.2]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[d]@@PadLeft[{1,0},k],3]];out];
spinor2Rep[d[k_Integer]]/;EvenQ[k]&&4<=k<=8:=spinor2Rep[d[k]]=Module[{out=tools`parseRepresentationData[tools`dSeriesSpinor2RepData[[k/2-1]]]},Set[tools`normalRepresentationQ[out],True];Set[representationAlgebra[out],d[k]];Set[tools`stylizedRepData[out],{"\!\(\*SubscriptBox[\(S\), \(2\)]\)","s",d[k],w[d]@@PadLeft[{1,0},k],RGBColor[0.2,0.5,0.2]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[d]@@PadLeft[{1,0},k],3]];out];
spinor2Rep[alg_]/;Not[tools`parseAlgebra[alg]===alg]:=spinor2Rep[tools`parseAlgebra[alg]];


(* ::Subsection:: *)
(*Trivial Representations*)


trivialRep[alg_]/;tools`legalAlgebraTrueQ[alg]:=SparseArray[{},{1,Dimensions[fundamentalRep[tools`parseAlgebra[alg]]][[2]],1}];


(* ::Subsection:: *)
(*Adjoint Representations and Structure Constants*)


adjointRep[alg_]/;tools`legalAlgebraTrueQ[alg]:=Module[{fund=fundamentalRep[tools`parseAlgebra[alg]]},If[Head[fund]===SparseArray,Module[{ad=inducedAdjoint[fund]},Set[tools`normalRepresentationQ[ad],True];Set[adjointRep[alg],ad]]]];
adjointRep[rep_SparseArray]:=inducedAdjoint[rep];


structureConstants[alg_]/;tools`legalAlgebraTrueQ[alg]:=structureConstants[alg]=Module[{fund=fundamentalRep[tools`parseAlgebra[alg]],out},out=SparseArray[#-Transpose[#,{2,1,3}]&@repTrace[fund,3]];Set[tools`stylizedTensor[out],tools`stylizedDDMTensor[{1,2,3},tools`parseAlgebra[alg]]];Set[tools`drawTensor[out],tools`graphicalDotPower[adjointDynkinLabel[tools`parseAlgebra[alg]],3,{1,2,3},True]];out];
structureConstants[rep_SparseArray]/;tools`normalRepresentationQ[rep]:=structureConstants[representationAlgebra[rep]];


killingMetric[alg_]/;tools`legalAlgebraTrueQ[alg]:=(Module[{algebra=tools`parseAlgebra[alg],out,inv,adj=adjointRep[alg]},out=repTrace[fundamentalRep[algebra],2,False];inv=SparseArray[inverse[out]];Set[killingMetric[alg],Set[killingMetric[algebra],out]];Set[killingMetricInverse[alg],Set[killingMetricInverse[algebra],inv]];Set[tools`stylizedTensor[out],tools`stylizedMetric[adj]];Set[tools`drawTensor[out],tools`graphicalMetric[adj]];If[Not[TrueQ[Equal[out,inv]]],Set[tools`stylizedTensor[inv],tools`stylizedMetric[adj,True]];Set[tools`drawTensor[inv],tools`graphicalMetric[adj,True]];];out]);
killingMetricInverse[alg_]/;tools`legalAlgebraTrueQ[alg]:=Module[{pre=killingMetric[tools`parseAlgebra[alg]]},SparseArray@inverse[pre]];

killingMetric[rep_SparseArray]/;Length[rep["NonzeroValues"]]>0&&(SameQ@@Dimensions[rep][[{1,-1}]]):=killingMetric[representationAlgebra[rep]];
killingMetricInverse[rep_SparseArray]/;Length[rep["NonzeroValues"]]>0&&(SameQ@@Dimensions[rep][[{1,-1}]]):=killingMetricInverse[representationAlgebra[rep]];


(* ::Subsubsection:: *)
(*Backend:*)


tools`eSeriesFundamentalRepData:=tools`eSeriesFundamentalRepData=Uncompress["1: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"];
tools`bSeriesSpinorRepData:=tools`bSeriesSpinorRepData=Uncompress["1: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"];
tools`dSeriesSpinorRepData:=tools`dSeriesSpinorRepData=Uncompress["1:eJyc3ed2FNnSoGEaCSHvHTJQMgiBkITwHuG99154771tLmWuY65mrmJ+zxBn1VunyTfqnPX90erup0FVuU3Ejr0zc+Tuq3MPlyxatOhd7f//ceLJu/cPF//j3/76/W+/f9x/8vu//aH/+LcnfxX/hxX/+Leaf/zvS///P8Sf+dcf/CfWg4sT/P3fn9QUsa783+1PLgXlT/6+DvEt0w9UW/7xB8Z/X1LtTy4p/7DfWVft0y5N/mT8tfXlP/4HxsVprvaBmst/9x8Y17w1+ZOLQfm08Sfbkz8Z2FHte3aUv4+1Z0+Ccfl6k68Sn7YvuXzxgfqT9lwCyu+MP7ks+WtrQfmT8YEGkiarAeWrBA5W+0BD1S7CEH+yb1E+IOmG1oBL6ahZ/1+atG4NHVX+2rjSDYuqDOWG5HfGX9tYrUc1Jlc6Pm1Ttd/ZlLRu/LWtyZWuB6WNAtsTjK/SWa0vdiZfJVqrq9pX6arWo7qr9eLu5HdGd+tJfmd8oN5q3aQv+UB/0cXjd0qg+X3lzt15/+TVyzvP/y02/PP/rK/SwePPtCQ9cTGY9eGW5DvXgvKd43e2VfudbdV+Z1vyO5eA0XzVvvUSPp60dB0oLb0UzLp7S9Kja/l4cknqwOx3tlX7nW38zjRViS9aV+xB1VKVG1UuIX3GGpFgaY1Iy1sjEiztKtEtrNnaQbmETKf2advBbJbKMqBGMPuehAH7nYENyaddkvy1TMR2+ejT6RUKbEw6WV3yPZtBaZVWUC48fdqubWP54qQ9IbApuQj1yQdiBNoHailf87RVApuT79mYNFkbKJ+2El2zPpRF12Yw+7SBLUl7NifXlq+YRtds1m8B5SLE98xy4XawtYiViV2uUBso3zN+538O93JtG8Ds2naVf7EFsN7k01bCfRbAepNPWwtmud1gtSarJArSEwar9dvA9uR7rkg+bQsoVyguQin5tK2g/M74kyPVmmwk6QlxhUaT9qwF5SLE9xyrdm0Ds1kzUCaMFlC+Z3yV8UU+HJpAubbxO1cmF6EZlN8ZF2FikU9SdWB2bVclF6EJzPrQZLVWmUwuXx0oV6gezHrf6qSxa0C5CEtAuQiNYPY91yzyQLcYzPrQmuSrNIDZ75xKvmc9KH8yvufa5HfWgdnvnE6u0GIwm+Onk99ZC8bvPPHvaN0tW5M3gzL7Eg5tPmsFszXB0uR3svq1Lr603CXSFLE+6ReVpX5W78uKBOR4ab5B4mpTVnPSi1tB+bSVtU+WuPN3259sTS58EyjXtrHcmSzsNYMyOJaWe1oaZdqTv7YJlCvUDMoVilbpSJqsDsxaJVCmrFZQrm30585qfSgrozSBWdbQWW4amwS6q/W+7mqXr7va9+wudyS7Qr0JtoLyadtAmZXawWwmHKh2bQeSntAEZlnDQLVrO1StD1XqmtKph6pd26HkIkQfGl7kY6UWzPrQcNIqzaB8zxgryxf5sK8Ds7C3PPmejWCWb6xImqwBlD8Zn7aUXPilYLYyHEn+ZDMorRLfczS5to2gXNvot+PV2nM8uQjR+1YmjV0DZgnQRNKejWC21lqV/M6lYJZvTFVrsqlqV2ht0mSLwfhr/6dF2dZ//Jv8/ignZ+vLHv5W+c5ZIboWlBizBMzSn56kEerBrMTTk/Sn+LR91T5tX7VPm+1j1YFZl8kK7g1gzCzV2mgpXyz7e3r4e2RW7El6VzOYhYbALMr1JD26DcyiXKBEuXouSda6fUnrNoHZ9+yr9j37qn3PPr7nfxp/0cdk/P3z32T8xa/Ixl9f8rfKVe+rdtX7uOr/6XuwE28l/mrfYxnfo9r/Gp+m/7/+NH8ln6axyq9YzKfJJq7AbCpYxq+UqSDbe64Ds6kgMNtXyXatG8BsfC9L+n0LGF272vWqpUnkW9eB2Yyc7dU3gPLZG8FsQPcnX6wZzAZ0P99aBnRgNnEFtv03/bIm6Zf/PM8joyR+RTba+6t12v6k01YOTGS75v10vWofr5EeI03SDGYbFsuqXdhlXFiZDQJlNvi3TcXoe7XFNvnHtf3jj/f+lX9XaurWFExk1hSDoDTFECgjaRiUdloOyjBbAcowK4EyWIbL38JmnuWgDNAVoDR4CZQGr+xyyrXtBOXasgNgXaUEdiSdrDb5nVQ77Hd2g9KeZIVpewbKeFkOykS0ApQ8qAR2Jpcv25MlqbYORuCynlACu5MrVJf8tWS/ab9la8x+J/m+zePZoabKhq1cBPbZ7NNyWs0uAue/bCBxxMt6PPUD65orQLm2Medm57M6Qel9rIPswhOSbcIg17Bhzzk3G/bDYDY+SeItF2hIvifroPTTBsooK4H9RaTcbb+zCczmBM4M2KfNdufJaOzTUqVL54TA3uR7Ep+tD7FXYR+oKenUg6B06mFQOnVvuYfY9xwCZQajKGbDnrqXtSfJrF2+QVCmVCqD6TxELdS6CRs21hPYq7DGbk0+UAkcLCKHAWw4sLS29qS6bB+IFMwau7KfIFNNGyhTDVv61tjDoDR2ZSciK2tnexjLQRkOK0C5tpUDndmckB0FHQaz8Rk4VMTacsdLf2d2cKQVlHmoE5Qh2AfKTD0AynAYArPvGThcxMqOi3yVFlD6UDsoPb4TlB5fKY5JN6kUx6Q9e0EZn8tA6dSVc+/ZRmugRAcuq81gw6B06kpxLDu7lVUaK9Uf6SYrQGnPyipcmqyylpbv2QnK9yyBy4u4uPzf07GyPOkmraDMfR2gDIdOUHpCDyhjZRmYjZXAFUWM9Vop+Z6VM01ZKSBQenwtKD2+snmU1a9KSWPXg3Lhm0AZn/FpR6t92tFqn3a02qcdTT7tUjArmGfHsyq7WTJWWkDp1JWDXVl7jlVrz7HkClWOhGWlnbHkezaC8lXi065MPlA9mBXfArNKT6BkjO2gTKldoOQJvWAW7VeWu6B1k6nkqzSA8lVawCyFnUp+Z+XAU7ZFW9nSkybLTkMNgzKbVE5DZYdMstNQLWA2vQVKdIh+O5P0vlpQRlk7KLNmJyiNHdd2NunUdaCMz3pQrm0TKI0dY2XdoiqT1Lqkgy0FpYM1gvI720BZSneBsl7pBSURHQal38b3nEv6UC2YrTrmkm4yBMrvjH67fpFP4zVgVhUIlCRiEJSxEl9lwyIfgnVglicEysKiB5SLEL1v4yIfZU2gzH3NoIyVVlDGSly+TUmTNYPSwdpB6WCDoLRnzCabkw/UDmZr3s3J5RsA5XfGQNqSXKFOUIZDDyh9qB/M5tuti3weagKlhtEKykXoAOUixPjctsiHw2Iwm4cCpQDZAEpPaATlq7SA2Ty0Lbl8y0Bpz/ie2xd56KgHs0+7Pel9/WD2O3ck7VkLykxdB8rgrQfl8jWA8mmbQekmbaB0kz5Qvmd0k52LPETWgNkx7kCZwZaCMgSbQOkmraCMzw5Qxmc3KB0sPu2uRd7j68AsuO5K/toeUK5tXL7dSTdZAko3WQpKT+gGs367Z5GHq8WgZOM1oFyhWjAbZXuS3tcCSpO1g3JtO8Hse84nXXMxmGVS88nv7ADld0ar7E2+ZwMo37MZlN/ZCmbfc98iH0iLwSzaB8qEUQvKKFsCyvesA+V71oPyPZvA+J7/99/Rxlx2mwXnD9PNjcCaInJg2hJ3zlJYtjsAZvXuQFn3cGDaglfllln5ngOghPchUHLW5aBMApX7abPbSbLnn3CTX7rDw+3r9tdmd4x0gHLhh0AZ55zDthBUuUNVGrsLlPbsBbNDEBwvtEmA24Dswmd3xbJFk+6oczuuzUrZUxRaQbkIHaBcBO52SB8Ckz2VpgOU4cAh0fSEBHdMWJTJnr/QAsr3HAYlslECtvas3KqTbQnTy6wPtZevofWhQEmA4rN0JJevC8x2eLj6NpsESkzkv1uP7wZlqmFHxL5nPyiDt7fcIDZJLQMlUxkEpT2HQGnPylFk6dQdYHZqKlAS9+WgtGd9uT9b1+wGpcn6QWmyFWC2v1g5JyzdhL5i3aSv/H3s2gZm+UZ2lLEblMbuB2UaHwSzOSE7RVs57ppVHLPDi52gtEoXKF+lB5Rr2w9Kvx0As3mIfMCCTvYYq2Yw2yALzGYw9oVtfA4k3WQQlLEyBMpYqTxLQOb4OlAGUuVZAtle32C19syeQtADZkcZBss/bE4IlPFZU/7v6W4L6ZS1J0mRdepAmYy7waxrDlVrz6Fy/7R5KFDWAzEPDVdrz+zevgYwG9mBWRQMzEbZcLWuSaNaew6Xf9hYKS3ySWoZKJdvEJTfOQRmpftS8oGWg9IqK0BZpZXAUtKHRpNr2wfKDNYPyoUfALPy8mi1KzRa7QqNVrtCo8kViq8ylnyVAVA+7RAoH2g5mLXKWLVWGUtaJWaTuIdRJsYlYLYvHphtfWcP5egGs8aeqNaeE9WabCK5QrFyjzsus9kkMLvvJDC7QSR7hEgHKD2+B8zOJq5K+u1yUBo72jOeL5Ltu00m7dkMSm7SCmZ78YES7TvBLDoEZnt9k0l7Vh54kt1onT1HpR6U9mwCs2gfKDN1D5htF6xO2nMAlE5dechKdnN3YHafevYEllYwq3KuSdqzA5T27AalU/eBMrIrj4SR8dkGykDqAuV39oJy4St3RMvc1wHKJNUDyldZBmarqzgEkeXU08n37ASz9CNQ5oTo8XEIQkZ2E5ildoHZPmqgjM9osjgEIWOlA8y2KGaTJusD5drGcJhLvkozKNe2BZRO3Q7KhY/xuT65to2gDKRWUDpYJygdLPptHA6Qua8JzL7nhqRVBsAsrsThgGxPMzCL9huTPtQHSh+KOSEOB2Tpx6aksRvB7ADYpmq/c3NybWtBiQ51oHygelBaJdozDgdkj/0KzJ4GsSXpfU2gdLD4KnE4QKJDHSj9tgGUPtQHZn1oe3L5loBZhhEow74LzNpzV3L5FoPZkapAmYdaQPlA8TtjkzU7OhYoI7sZlL+2DczyoflFPknVgfI7l4LyPRvA7HvuTbrJYlCGYA0on7YWjE/7P31QydQ//k0+ObfB2ifnflX75NmjJWvBbDEVmJ1A5v5GayHu+7P+FJitXQKz+/3ZkrKemD03qBXMju1mz9fsAGWUd4NZhYAbDOzaZg/frAOzaztS7dpmTzmqPNMzW/8GZke6Rqpd+JHkwreA2UbpSNIq7aDM952grAZiOIwvqjIcArPhEJgNh/FqTTZercnGqzXZeLUmG6/WZONJkzWDWauMJ63SBmbPKxhPWqULlOm1F4woXG2yiy+WPR+s8jRc+eztYNZpViSdpguUz94DZtkZG1S2HgnMiiaBsqoYALOyUmBWJqRS/QcOg1mZMDAr2fHjDyyBpaRHZY9X6wBlgu0CpVW6waxaNVKtyUaSJusDs2LfSLX2HKnWniPV2nOkWnuOJO1ZeYBx9rTBQJlgO0C58J2gjJVuMLvw48mF7wOzazte7dqOV7u249Wu7Xi1azueXNthMBsrgdlYCYyx8j99dNZ/fJhO9IosIxzhb5UQGJiFwEAJgZUHGsbvrPbxhvl7sms3Uu3ajXDtZJ4JLCU4Dv7zATn/kyeTjVa7vKNJo8m3Ga32bUb9A//7038ibWjIP7s9/ef/LM4/1Mry97IvtwaUvjMDSt+ZA6XvrAclfdoESvq0GZT0aSso6dM2UNKn7aDMnDtASZ92ghLPdoGSguwGJZ7tAWVynAdlotpcbi1LmLaBkjDtACUI7ARlnt8Fyjy/G5SpfA8oU8M8OFLEytlT6beVhydJvx0Dpd9OgtJvd4ESeHaDMpHtAUeT7xk4UUSewGffs/JkJfme3E1s35NdU/ueq0AZn1OgjM9ZUIbgBlBG2WZQ8pNtoKQgO0DJ4HaCkg7sAiUd2A3KbL0HHEvaM3Ay6X3Zg6nY+7RruxqUuW8tKNPbDChzAvc52pywB1yVfE+e6Wt9qC75tFOgfNpZUObbDWA233L3vrUna3P7nuy82vfk/QyWHWcvKZgEZTisBeV7rgMldMyBMlNvAmUy3gbKDDYPzhaR12KmpxwDszwhUEb2LJh9z0AZ9hvALH4GTiffM3BdEStvo5Lv2QVmx0uzs/6V4/zZfJs914tXjdj4nAaza9uQdJN1YHZtAyXabwRlvmUnKJ1vA1cWcTe4JmnPwJmkPdk/tfGZPdysF5QmGwRlpi6BMr2tBKU9J0GJgmtBmd7WgdLj58CsyXhutE0YPIPWcupASdC2gZLycA+ppTy7wCyuBG4oYmv5yqV3DmW3vlRuYJHgOgbKTD0OSrjirUY2ja8Bs8HLq01s1sweObcelDl+Myhz/BZQ1g7bQUm4d4KSpe4GJRXYA0pc6S5fORuCPNo4fUxs9vroOVAmKR55kA6HQEkKt4GlpN/ylAKLDtnbTzm6nObUPIXevgpPerZh35J8lS1glt8Grk++Z+CmInJPhw1BjqLb9yyBMsp4zo4NpI2gdOqtoHTqHaB0ajbXrVPHB8oeITgHShTcBMqF3wrKwmIbKCnsDlBS2F1glg8Fbikih/AsT5gBZZStB6X3bQZLRdwOygKK2/ItG98NSmq3B5TxSZ5kcYW7Byw6VJ7AKNF+HJRusgGU4LoFzHpCoGRS8+DWIpJOV3/qY5bfstyxK5TdSFd5XqRcIbZubWSPgXL5JkHpmjzDyKLgBlASl42gdM0toAzBraC0ynYwy28DNyftGbitiJXnYkr8rDwXUyZjHnVlUXAdKFMqpwKt324CZb7dDEpSuA2UybjyRE3pmtz1Yjk1t21YTr0SlD7E8XdLuLeCMkntAGWS4mkcNklVHtSZ3UmdPeKz8kaZLMPI7vHcBkrX5IkutvTaBWZ5QuD2IkadIXudb+XJodJvK08OlSSiD5SZejMo45OHttgqcjcoKc8eUObbygt5pMkq95XK2oF9Z1sBTIJZfstdSTaDBUqewPOE0nU2D9Wx7K3yLhuJgtmNritByW9XgzJJcVjfkt+1oMxgM6DMYByXthmscqOrdLDKja4yypaB2ZMrsptr14OSCmwCZR7iAWTW2NtAmaQq98/KEOQWfhuC3M9mlYhVoDTZalDS5mlQ0uYdoAzeXaAMXhLU9KEN1IFsMZPdXDsESntyusOu0CSYVdACszwhcGcRieWWoPWB0jUrt8hmT2rObq6t3CIrwXUMlBmMY8SW8uwBZR76/Q+V18vYZJzdedsGSk/oBrOXGWRv1azcXCsTI6cibO6bACWF5cYzW12tBUtF5PGUFgV5bKMV5raAsorcDkoqsBPM+m3griJWnmWdPfc9eylpL5i9kiB7CvYgKE3GmTiLZWOghCtuB7SIVDnomD0xPjthXTmWLBGpcixZItJKUPrQGlDm2xlQItIcKBGp8mZWyYcaQAk6ldvJZaqp3PctU2oJlKlmHJT5lidtWj7EYxst6FROdWdv7cmOX1eOK2bv9shOO68CZVk7DY4XcT0oK4BdoEzGMd9Wzj/J3BcoY2UElFRgApSvMglK11wLyvecA+V7zoO7i/j739Knmldum88eVx0oc/woKHP8GCjjczVYKuIMKHP8HlDm22jP+LtlfFbuTc6eXJHd1dwCSvzsBLP4GShT6ggoefwEKMugSVBmsClQouBaUHLqdaCEyDlQZpNNoMTPbWAWPwP3FDHOia1N+m3lJuLsbOjapCfUgjJTV577nt0eEZjdHsHBiD+wHsxujwjM7hbK3i3dDEqe0AZmd0BkT6nvAmXu6wOlUw+B2TMqOdBj13am2rXNnlJfuc06u7bZI+wbwexuIbYy7cLPJBe+BczuFgrM7uHK7hjvALOT7oHZSfdAyTB6weze5EDJMGKUcTLOGpsjT9aenNSwVmFz0C4fNXDrmhuS3jcMSmlkFJT67RgoSeEqUHbaVoNSppgGpZY6A0qCth6UqsBmMFt/Bs4XsfJscpk128HsuQyBEssqzwmXWDYISiwrgRKuVoJZcTdQ4kqEju1Jv63c1Sx9qPL4celDy0HpQytA6UPjoHSTNWBW3N2etGd8zygvZSlPoASAFlDyvk4we0hOoKQf46BkGGvALIkIlLwv5qFYpmfPDgiUqabybPLsgRjZg8t7wVIRB0DJ42dAyYfmQBm8leehZ+9NCcxufg+U0NEESnQYBCUbXwHKkoQs3cbnJCiduvIkdQmRDaAEgMp9/BLLKvfxSyxrB7PXWgTKoq0PlBlsCJRhX3nuexY/OX5kVyh7Ynzl0e7Snq1gdhEoUdocHyhz3zJQ5r5BUC5CCZS5byUo3WQVKGftpkE5GLIelN29zaCUoneB80nX/P3fLW1uBiV+toBST6g8316CaycoXbMXlK65DZSSwQ5Q4mflmfoSOhpBCR2Vx+ZnL8TYm/S+blB63wCY7SMFSujYCUp7RuiIh99n7xjal1yEblBSnn5QQuQAKCnPCjBboQfK1sImUC5CRIf9SZM1gdI1m0GJn22gxM8xUKL9JCj57WpQ4udaUOJnTG8Hfv8oFbELlJjdA0oU7AOlyfpBCZFDoMx9w6DEzxFQJsbIhw4u8tDRDGbvagmUUdYLyigbBWUyXg3KZDwDymS8A5wvYsTPQ79/ZHlfoITIOlBm6npQZuqVYJa9BUro2ATKfLsVzNYrh3//yJ5TFZg9pyowe1/e4aQnrAFlIM2AMtWsB2Wq2Q5Ke8b3PPL7R1aOCZQo2AbKfNsJyuDtAmUyngTldMxaUC7COjBbrxz9/UPy21owK3AESgAYAqWeMAzKfDsCynw7CkqPnwClm8T4PPb7hxTmFoNZfhuYvbDjWNJvG8HsvUaBMr21gpIsdYIy9y0D5SaB5aBMjCVQjvWOgzJrrgSla64Bs/w2UKaabeB80p7HF/k8VA9mrRIoqUArKJF3GJTLNwZmV+h40jW3gvI9o7FP/P4hMbsXlLA8CMooK4EykCZBabK1oMSVdaDElY2gNHZc+JOLfGIcACXDWAHKhDEGStccB6VVVoMypU6DMqVuAaU9Y0o99fuHVAXqwOwxfIGlIraAcvmGQBnZI6BcoQlQLsIUKBchov3pRT5r1oHZ2j5QZrB+UIbgICjfcwWYLcJPJ11zEyjtGfHzzO8fUuBYAmZPjQ3MSnqB0uP7wOwiBMpwKIHS4zeC8j1jvj37+0eWJwRKIacOzB5LHCiBrgGUybgZlJVOCyizZjsoiUsHKFNqDyhT6jJQptQhUHrfCCjz7QQo8+0UKPPtLJjl8ed+/5DUrgaUSWoJKJPUUrBUxEZQJqkmULKaNlAWp12g5JrdYDaQAmXC6AdlIA2DMmsuB2WUjYIypa4CZUrdAM4XMcbn+d8/svdZBsoSswbMHhEcmGVSgbJeaQFlL7IVzIZgoASATjBr7ECZGHtBaewBMMvezietsgaUITgDyhCcA7P2vPD7h+ySLAazqnqgzGDtYHZtA2WsdIFZhftC8j3Xgdn3vLjI56F6UOaEZlDmhHZQukkHKN+zB5RhvwyUkT0LyveMifHSIh8rDaCMlWZQmqwNzFZ0l5J+Ow5Kv10NSnuuBeV7RnS4/PuHBPQ6MDvRGigBvQGUxm4Epce3gNm2zeXke06BWb+98vuHVJsXg5La1YBSH6oFZe9qCSh9qA6UPlQPSh9qArPnRARKVtMJynDoBSXQDYCS1QyC0m9XgNJvx0Bpz0kwa8+rv39kLwkJzJ5oHyg9vhbMajVXk++5HJTvOQrK95wA5XvGWLmWtGcLKO3ZAUp7doPSnj2gfM9+UL7nMCjfcwTM2vP67x+Say4GZXlQA8psUgtmZ9UDZXlQB0pcWQpKq9SDkms2gNJkTaAsLJpBac82UNqzHZT27AKlPftAac8hMNrzf1V52mbp9/+Vvd97HJTTuKvBmiJyhDe9zztQTjCtA+WE4UZQas9bQKk9T5c/qO0qrQOlBLoelP2LjaDs02wC5fDOFlB2sraCkrNuB7Nzn//5PebSnhtBWfdsAbMbzwNlp3k7KJUbjrFZ7N8JSuzvKfcQ+579YHZrfl3Sb3mxQfqUWF64bY0dKOn3VlDKANtBqfkMlLusfVreYmEDaRyUHr8GlE69BZR17HZQtmI4rmcZ2W5Qkq5olfrkq/DSiPTu3vrke06AMrK3gpKpbAezu3sDS8lF4M0Jlhg0J/2WF1XY9DYBZo/1ak665hQoI3s7KEnXTlBWErtBKT3Ef29JvmcbmD0ltiXpmrwE06bU1aBchLVg9sTWwOw5DIGS47SWf136YF+eD2efNlACwDQo8y33GVgAWA/KfMvbttJHAnMS3/ptW/I9O0CZpHpAGdk8YMAGL29lsMs3AcrlmwLl8s2CMr1FVt+e9NtuUKIDj5qwSYrbrdPnNfGYTxsOgTLseVeqjewNYPb6q46kybpAabIJUHKTKVBSgbWgRMF1oEzGO0FZSewGZbEwWO4EduF5pYp1sBIoF34czB7hwzW0mTowe255oFQXdoMyPjvKf6N1zR5QuuYyMHtQc6DkJrNg9kgmbva2eYg3ddg8FCgV5GXlvmXRoQRKAJgA5cJPgdmDW3qqXYRAyYfWgXIRNoISeWNOiGReAt0oKB1sHMxuyO4t/2KLSL3lHxaRAmV88hJMO4KzBZTKTeS9sZjNnm4cKNGBZ/BYT+DVZmk+FCirjnVgqYibwOx5wYFSeiAi25TaCcr47AVlBuPBNekT7AMl4d4GSpVzByjz0E5Q5qHG8mW1uNICyiS1EpTetwrMnroUKONzCpRJahcoO1m7QZmHlpZ/XfpgQh79azNYoIzsEpg9QZBXNdlsEpidlg/MHvUXKLWtGJ+Dyfdk7WSNPQVKrskbiW2huA6U6LARlCXJJlC+51ZQkogl5R6SPqVnKOm3q0CZTabBUhHXg9lzbwJl/2ILKJs43OZoldWV5QaxT7sGlCbj3dTWZHOgfNr1oMxDvDrY5qGtoMxDvKTW5qHK6+skM668Sk6WBzzGw6aaCTB7002gLIi3gbKPugOUeWgnKPMQT6y16NAFyjy0CpTEZQqUqWYalMRlHSjz0C5QCvC7QZmH6sufxYZg5a14ko1XXvYled8YmKV2gdKpN4IyBLeCMgS52852BOJ7RheUPKEZlHyoA5R8qBfMXssQKONzIyideisoS68doORDTeXuYykPj5u2JUk3KPFzAMxeIhEoU80WUMbndlC2nHaC2dNwx5NWqbzIUL5K5Z2kkuRXXiqY3d0bKEl+5e1/stIpgdnDfwJlwhgHs8cjBcpsshqUuLIWlCE4DUq/XQdKY28EJa5sAbP8NoJo9kyhlUm/5eHYVk/oBmUG6wEllvWDEst4qF76qKJAiWUrwVIR14CSoM2AkqDNgTJrrgdlqtkEyvjcCkr83A5meXxE9expCoEySTWDEnnbwGwFQDnCcpPAbHwGyiJ8FMzGJ9mLZTXxIxufgRLt14LZqiMwe/ZDoEypO0DJE3aCkifwarD0aWG8S84yqUAZn11gNj4DZaZm/Z3O1NRkbKbm8bSWvcUPmTWnwGzWDMyeFhaYjc/A7GlhgdkDbwPlhMRuUPKhmnLfStefgdn4DMwm48As8vIsf8s1A7P5NlAG7yiY3TkdKONzNZjNt4Gy5p0FsygYmE2pgdn4DMyeRhQo51YWlz9ous4OzKZU9jltfPJmEAuugdn4DJTJmJKJjc/loCRLK0CZqcfBUhHXgFlVIDBLXAKzKBiYTak8qsfGZ6AcUiKW26ddA0rXnAFlNpkDswdlBUpc2QRmT9EKlCXJVlCu0DZQejwPeUpvdl+bXNudYPZYkrXJhd8NyijjySt2OmwenC8i07vl1FOgzCbToGRvs6D023WgzEPrQWnsDaCk6htBGQ6bwKybzCTdZAso6eRWMOtDM9X60Ey1PjRTrQ/x/Kk/8K/ylUvjJ69us/gZmD1okreuWHBl/8+SpUAJkb2gpDzLQImfg2D2KvNAiZ8rwSx+8mA+62Drq/WE9dXac33SZLvALH5y6tDy28DsmZmB2cMtA7OnUAZKFOwCZYnZD8qSZDkoKSzFUFt1jIOSwhIALa5Mgdk8tLH8wyaMwGxkB2bxM1Am48hv4++W9WctmOW3gZLytIHZ+AyUlKcbzMYnmyyWLAXKEBwFJa6wDEyfthkocYVAnz5tM1BCxxyY5beB2dOlAmV8xvoz4ofUh+rA7FELgTI+m8Bs/cmLVWwIBmazJo+Ut8VMYDY+A2VKHQGz564GyuCdBLP15+byDxufgdmDIQJlfG4HZTKO+lCEfKnfNoCyimwGZUrl5YYWIttBGZ9doIzPPlDm2yFQqjwlUPL4cVBC5GpQ5tu1oOTx06CMz3WgjM+NoEzGW0CJvI3lP2QbIS2gLPx5f6FFwW5QEpceUGbNflBmzWVgqYjDoITI5WA2Plng20wdKOOTmpyNz1WgzNRToMzUs6BE3g2gpFkxpUb4lRS2AZRZswWUIcjLDdMjJYGSFK4D5dNuAqVrbgNlHlpS/kOW2i0FJXQ0gjIPtYLZoZtASZamQWky8l4bn5vB7G1JHK+3WTNQcs1uUOa+AVDGygQo35OVu33POTArqgRK3ldfbuf0GW6BWY0xUDIptpUtkxoDZXxOglkxMDB7+lug5EPt5T9kuUkXKLlJHyjpxxCYVbgDJU9YB2YPbtmVdM0toIzPZeXvb/FzOSjxk/e7WPycALN7rgMlfk6BEj9nQem3G0CZpKKeMP/7R7ZeCcx2veaTflsCpWuuBOV7ToAyGVPlssl4DpTvGevseISsLL1qwOw0f6AMwVFQpppxUIbgalDmoTWgNPYMKI0d3zMeISvrlSYwe7pxoIzsTrBUxBFQLsIkmH3PQBnZ28Fsnb3/9w/J42vBbDcoMHtKbGD21N/A7Cmx+5NushHMnooWmK0/D/z+IfltHZg9IiRQUoEmMNuLPJC0yhSYPegjUObbDWBW14xHyGYvIgmU+NkIygKqFcyy8YNJk5VAGbwrwazafDBpzxhl8QhZCZEdYPaA1EBZAfSA0m97QVkBDIIyU4+AMhlPgjIZR6vEI2RlNmkFS0XsBiUV6AelyQbA7EHNgTJJrQClscdAmcFiqolHyEo2XgfKwr8BlCs0AEoSMQRmXyVQgus4mG2EBGb5bTxCVta8TaCMsmZQGrsNlE7dAcpM3Q1mZf7A7Glhgdlb+OKRo7LEXAJmVdjjSb/tAaXf9oLSbwfBrCIaKFPqelC+Z8y38cjRLH4GylK6DpT5th6URVsDKHNfMyhzXzso09sQKJNU5EPxyFFJBWpAGbxLQBm8S0EZvE2gFObaQOkmXaB0kz5Qhn18z3jkqOQJTeBY8oECJTp0gRIdukGZpPpBmYeWgzIPbQCztw3GI0elNLIYzF64cjrpYC2gtEorKFeoE8zejBIo+dAaMMuHziT9th6UDtYMZl8lMHv855mk942BsrpaDcpXmQaz/DYegScTRh0o33MpKO3ZAGZvugmUBdQKUL5nCZT2HAezc2/xCDxJuJeAEj+XghIiG0Fpzz5QErRhUL7nKChfZRWYxZV4BJ7MmotBCR01oPSEWjB7JnygTDWdoKTqvaD0hAEwq5vEI/BkdbUYzF7fFCjpZBcoTdYDyqftB+XTLgOl3y4Hs/2yeGSaBIAGUHKTRlBapRmUi9ACSpO1gXKFOkC5Qt1g1p7xyLRS0p6BMgRrQIkOtaBEhyWgXNs6UK5tPSiXrwmMK7T43/Ff//b7j5+78/7Jq5d3nv/rmy8u/p8n/vFvcrWiEpC983eKv1WuVmBNcrUCa5OrFZi9lzYwKx8EZu+lDczO2ARmb0ANzF6EEpgdxeIpPtb7AyXyt4HZIa5A2YPoACXX7QJlYdMNZse/eNqCBSDuzrcJK1CCwTJQ8ushMHuBbGB2RClQViAjYPbq2UDJNiZAyTZWgdkJTH7YKjZQEn5eZmurnujxkXdJj28As049nXRqHg6V9tvppN+2gtn7lKerderpap16OunUnaBUR7vArMcHZj0+UHp8LyhpQR+YDYdAGQ4DoCQUg6CUZobAbKwEyljhxmdLSkdAGStj4FgRJ0E5qxCTcXR7mYybwGxKnU26ZhuYdbDZah1sNulgPNgn7UM8Ucf6EE+asT40m/QhHuKRzpqBWUmRR05YH+IhDjZrBsqsuQLMDuoGloo4DkpWtRLM7kMIjFVPtUwlJp6YJmXi6QRlhugFszeuT1W7mDwuw67XVLXrxb36NqwCZViNg9nFnEouJncT2YBcDWYnc6dohn/iWjB7qXqgZL7ckGBlpXWgpMVzYHaXSaCsRzaC2VHhwGy3JzArqQdmJ8o5RvUHbgOzewsCs7Pogdm9BYHZQfXA7P4UDiH8gXvA7P6UwPkiLit3ApuyloMy8ZTAUhF5wIGla+NgNlYCZaxMgFmix92YNpACs4EUKAOJYWIp4lowG2X8sFHGPT6WeQZmx+oDsyEYmA3BwOzen8Ds1ozAbHwGyvjcAmZDMFCG4HZQRllf+eJYLjcEZklXoCRdI2C2BuHhHhYdAiU6TIBZv51N+u0kmEWH2aRTs3BJ++1stX5LF7R+y+1n1jVnq3XN2Wpdk7uDrIPNJh1sMygBYBsY0/h/qsX8/sNWi+n8x7/981f8RTfNajE8n/0PrAFrilgL1hZxCZjVYgKlFlMPZhl+oGT4NVzK7NPOVvu0s9U+7WzyaZeC2To6MFtHB8o6ugXMlsqBWcYaGBlrtX6xmYuZ9ctp+qVkEIFZBhGYZRAc17QMIjDLIAKzDCJwvoizXJKsShKYBZVACSpbwCxucMjd4kZglp3NVru2s9Wu7Wy1a8sp0H/OHjah1FbpODGhxDSbTSiB2YQSmA3RwBii1T7BLv7X7KvOVOtGM9W60Qzd6D9NxpUXK8j/We3azVa7drPJ3yrfY7ba95j9r7/HUq75P//Pv/7T95jje1T7X+PTrPuvP01N8ml6qvyKxXyarNPNVet0c/xKiQuBWVwIzOJCYLajEJjtKARmQSMwK74GZsXXwCyiBEpEaQez8ldgVl8NlOpJD5hVuAKltLIMlBXhICillRJYKuJKMNZ11brbED1a0vcRUDL0CVDybJ7MYqk0JY00Ww6UbJl0N12r8cMS4nXl62KRMzCLnNxebdlyYLYc415AC6uBWUWEu7Es5gZmMTcwi7mBWczlDhMLRIFZIAqMCfy/2oSVWXGsSjet5VfI3FYHZkl4YDZDBcoM1QRmNfjAbIYKzLY1A7MCfWA2Q/GuAZuhArMdoMCseh+YVe95FLzNbYHZDhBPJP8D+8GstB+YlfYDs2o0j2D+A4fBbLc0MKv7B2Z1bJ4c+weOglkZI3CsiOPgeBF5lqAV7laBWW0uMKvNBUptjipYWqngWTh/4HpQ6g2bwVi6VZsEYkDGRC4Dsg2UYdUFZv0/UPp/H5j14rmkFw+A0lF5xHVaNZur1lF5ZLV11Lmko/JM37TeNleto85V66hzSUedALNi3FzSUSfBrBg3V60XzyW9mB2TNPfg8V3W/yn5Wv8PzCrMVOQsayE7sayFHzasArNNnsAsa+EhIjYgA7PnjAVmWUtgVmjhnmPLPQIj9/ivVquSQSz9x7/JKi8udrZaDcwWXYGy6FoCyrpqKShLp0ZQFkCtYCxjqn2xDVw7SV55fIWloNtBSSR3gpIrcldvmg4GZut57l61VfrvH/f/lazVFfvBP9rzjz/+v5fmV2lnueWt+Q+A0vwnQGn+86DkpRdA6RvXQElar4PScRZAyWjvgJLR3gWlyz0EJbo+AiXdfQxKuvsMlLj8HJR09wUo6e5rUIL2G1CS1regJK3vQUk9P4AS0T+Cknp+AiUufwZLRfwCStD+Ckp0/QZKdP0OSjD7AUow+wlK7PgblDXkL/Bg0jVjGpa6zWNQ1jYvQMnQ3oCSZ70FJc/6AEpC9BGUhOgzKJnLF1Ayl6+gJArfQEkUvoMStH+AEgR+gjKV/w0eStqTe84slaopt7iFrJryH7eoVFP+8QfuBWW+3QfKfHsUlPn2DChT6mVQJsaPoCSbX0BJ376Bkkp9ByWG/gDnk/YMPJy0Z+CppD0DLxZxTfmaW3tSdLb23ApKe+4BpT3nQWnPw6C05xFQ4ucpUBr7NCjx8yIoPeESKCHyBihR8CYoUfAuKEvXe6BEwcegrE6fgBLoXoCyxnwJSix7A44X8S0oVYsPoCzMPoKyMPsMyjroCyjZ8VdQFizfQMmOv4N7i/gD3FfEn+DRIv4NniniL/ByEWPui8WI9PijoHTq46AkhWdA6dRnQcn7LoAS0C+DMhyugJL3XQMlFbgFSt63AEqe8BCUPOEHeCRpz8DTSXsGXkraM/BGEWMGq0ta5TQoF/4SKJfvBihX6CYomfE9UJLfJ2CpiC9ByVI/glKn+AJKzeAbuL+I38FjSXsGHk/aM/Bs0p6BV5L2DLxVxCjbRT1A4uc4KPHzDCjR4TIoAeAKKO15C5T2vA3KYmYBlLT5PijrlYeg5NSPQMmpn4GSNr8AJQd7A0oO9jd4M2nPwHtFjBptfdKeo6C05yQo+RD3g6T1hEBJBa6BEu1vgll7Bkq0vwdm7Rko0f4JKOvPl2C2/gw8V8Sf4NWkPQNvJ+0ZeL+IsXPUkLTnCCjtuQqU9uTWM2vPGVDy202g5Le7QElhD4KSpR4BJSyfBiW4ngOl910CJbheBaVr3gAl8t4EZaq5DWb9NlCmmvug9NsHoGSpT0BZ2z8FJYV9Ccra/hUoKew7ULLUj6CUab+AB4r4DTxRxO/g+SL+AC8U8Sd4rYh/gwtF/AU+LGKEyCiZyyjjxmQbSBtAyYx3gJJmHQCzFJY3RltwDSwlvS9QJsaHYNbBAqUw9wyU+tBrUEpAb0CpRHwA55MOFiiZ8S/wSREjCjYlTcaNjzb3cSLD2nMzKCudraA09h5QcuoFUOaEh6AM+0egrFyfgFl7BsrK9QUoafNLUEq0b0DJqf8GHyTtGfi0iBHLmpNW2QRKq+wCZYl5EMzqJoGSMd4DJWN8AGatwvkeG4LNSau8BKUK+wqUesI7MKsnBF4v4k/wTtKegY+S9gx8VsQ42hDnmCTlWQ7KZLwSlJG9FpRushGU8bkNlKxmJygz9V5Q+tBRUBZQx0BZLfPAKgsAZ0FZXZ0HJeW5ApaKeBWUbPwaKCnPbVCCzgIoQecOmA2kQJnBHoEykB6Dsi57Dkq4egFKuHoLzhfxHSg7UB9BiWWfQNnr+ApK4fw7KFWen+C9Iv4NSvyME01xSiCrJwTKqoMbxC24rgdlYbEBlGl8OyjT+A5Qgus+UAoc+0GpZh0AZb1yHJTqxwlQ1ivnQFktXwBlSXIZlNr4dVDC1S1QimR3QSlw3AdlKf0QlFXHU1DyhGdgFssCZZ/3NSg7im9A2dh6D8p24wdQNrY+g7Kx9QWUEu03UEq0P8CsPhT4sohxHDfOJMr45PEcNsp4U5INpN2gjJU9YDZWAmX5fhiUscJDJm04PARl5foMlJTnJZj1oUDZQnkD7k+6SaAUd7+AUln6Bb4qYkf5mlt79oDZ/md7ua9Y8tterT0DZXrbD0p7HgSzrCYw2xcMzCJvoBQbXoIy7F+BWXsGHijiOzDbLwt8nrRn4Osixn/vSNqzG5T2XAZK8rsClMg7A0p+uwmUEMmruNI+1FH+YRNGR9KH9oFZHwqU5PcQKPHzKCgd7CQoye8ZUEp6l8HxIt4EJUTeAyXXfADKUvoJKLnmU1CW0s/BbKwEShR8Bcr09hrMxkqg7Hq9B6Xe9wnM6n2Bd4v4E3xcxL/BF0X8Bb4pYle5y9oQXA/KWnA7KMu9faBMjPtB6fHHQVnRnQClU58DZdF2AZRF23VQll53QenUr0BZ6bwHZTHzGZTFzDdQFjM/QFnM8EYom2rOgzKyr4FSXlsAJf24A0qt5hEoucljMBvZgRLLXoAyeN+Ckpt8BCU3+QTK2Y+voGw8fwfvF/EnKCW9v0HJhyKdjDgpczyP07dp/AIotdTroBTm7oIyUz8EZZfkGSjltdegZBhvwGxKDZTjOh9AOUjwGZSDBF9A2eL8BsoW5w8wq98GvitipLDxQ7KaAVBKeiOglPT2gJInHASlgnYYlHX2MVA62GlwrIhnQel9V0HpfS9BWZy+ASW4vgOzbhIom2lfQKn8/gLfFzGy1N6kyVaA2d5yb/mHNVmgRMFDoDTZSVAC3RlQWoUnj1sAeALOJ00WKCWDV6BMxu9AGbzvQWmyT2C2/xn4NmnPwA9FjKp63IwoJQMeO2z50FpQ6gkbQEmWeDO6LSx4laUlSztBGfYHQEmWHoBSFXgKSlbzHJTx+RqUlOctKMWjD6DkQx9BKR59ASVZiv8emyy1RRwGZXyOgVKFXQPKKvIQKNVJ3nJjOdgpUKqTF0AZn7wBwaqT10FJ0G6CUp28C0qC9h6UZOkzKMnSN1CSpR+gJEtsBNl6pQOU4NoLykw9CEpwnQBl2E+DMrI3gbIM4o2nFpYfgweK+AKUKPgWlFnzIyiB7isoB0O+g7KL+ROUEtDfoMTPOLcQeU9W7wuUwTsAyuAtgTKNj4AysleBMo3PgFJGPAjKsL8LSpniDShVgQ+gBLrP4EIRv4CyZf0NlC3rH2BW7wv8VMQ4VzSYtOcKMGuVQKnarQalMLcBzMprgaUingRlQ/Y0KKWuy6AsiK+CsoC6A2YFq0AJke9AWcx8ArOeECiVpV/g5yLGOc6hpD2bwKx+GyhT6gpQhmAJlJ4wAUrknQSlm/DwVCvRrgelD20DZRG+C5Rtm4Og1KQOgbKAOglKTeoUKF3zDCirq4ugVLMug5InXAGlU98CJU9YAKXHPwQl0D0B5azAS1C2G1+BUuV5B8rC/z0oIfITKFPqZ1BG2Vcwq98GfiziL/BLEaNuFHmsZDX9oITI5aBMxuOgpDznQDmMchWUdPI6KLtet0FZktwBZdfrLjhfxPugLGYegbKYeQzKsvYZKCudF6BM429AWenEPnc0jaSwnaDkQ1tASSd3glLI2Q1K4jIPlop4AJTFzGFQFjNHQDkndRqUxcxzUKo8r0FZkrwFJX5+AGW98hGUYuAXUBYzjeXLaiGyBMooWwXKwmINKLFsBpRVx0ZQYtkpUI6xXALlpMoVUMrCN0EZvLdBqRnfBSU6PACloPwZlMXMN1AWMz9AWcyQSVpuMgZK+rEWlAxjGpQqzyZQioGbQany7AJLRdwNSqVwLygj+xAoaTOvZbYyxRlQ0uaPoMTP76DsYv4EpaT3Nyj5baw64oekk6tAKcytBrMhGCjFXZ70aVW7DaCMzy2gVH63gzLH7wOl8nsQlJn6JChzwmVQhv0XUFKeb6BsWf8As/pt4NcixpIk7guU+LkClLX9BCiNzRsSrMm2gXLhD4IS6E6CcnL3IihnIi6Dsq16C9xfxIegFI9eglJofQdKFPwESj3hK5idTwj8VsQIVzGvyupqByirq52grK72g9IqB0BZeh0DJTc5DkpmfAKUxj4LStp8HpTIewGUnPoKKDn1NVDC8i1Q0uYFUNLmh6BkxvHfY3UhFbTVoCQua8BsSg2U5JeHJqbxM1CS361gqYh7QJk1r4NyeOEOKInLXVD2yx6Bkvw+BmUz7RkomfELUDLjN6Bkxmwm2ipyAJT8dhCUyZhIZcnvPCjpx2FQwtURUIbgcVByk9OgDMGzoETBc6DM1FdBSX7fggtF/ABKfvsRlMn4CyjJb3O5P9sSsx2UesIqUFLYGVCGIA83txR2CyhZ6nZQstR9YLZfFignA2+CsvC/DcpJlQegDMFHoJT5n4NS5v8GSvL7A5TkN56TEU0j60+eGmDJ0iZQgusuUOLnblDi5yFQhuBhUKqTR0GpTp4CJVk6A8oQPAtK6fIKKJnUNfBAERdASbN+glLS+xuUfCieYxNl7qweHyiDdwaUTGoLKMnSPCjV5n2gVJsPglmyFCgF5ZNglvIESkH5Iigj+zIo8+0tUEb2QzA7uRuY1W8Dvxfx9z/8K+/J2jNQirttoOyv9IBSpmBXwcoUK0BJ0MZBqWFMgJKgTYPS+3jdmy1rN4PSNbeBsqzdA0q/3Qtm/TZQ8vhjYNZvAyUbPw9m/TZwPum3gZJO3gBll+QWKOnkfVB2SR6CcpDgGSi7JC9BuZ3rDShVnnegHKz8BMqu9FdQSgbfwWx8Bv4oYle5+9hA6geleLQclHrCOCjJ0kpQBhLvxrVMai0oo2w9WCriBlCi/TZQVjrbQUkF9oISAPaBMsqOgrIgPgPKsvYyKCvXyrubZdasvLtZdqX7QFmvDIGyXhkGZUodBWXNOwnKspb3YNrKtfJSXpneDoCSSZ0AJVk6D0r8vADKJHUNlDXvAijL2oegrFwby1/RQmQLKOuVDlBWrhxOtpXrGlDCFa81sPXKRlDC1VZQlrU7QFnM7AFlzbsflGXtMVBWrndBCQCPQVmvvAAXivgGlJVrPAcukgVZkjSAkt8OgjLfjoAy346BUtytvGRZFqeVVyVL5bfy8uHxIh4BZb1yGpQU9hwoS5KroKSw10FZktwBJb/9CEr99gsoi9NYr2TvdmwHZb7tBSW4cvrANl9WgrKFMgNKoNsCysp1HpTF6T5QptTjoCwxL4AHingTlDMuD0A5xvIclJMqb0HZmfkByuI0SgbZe2+bQQmuHaBkUpVXX8uSZDkoq47KK0wliTgESjZ+Cpwv4hlQYtklUBLuK6Ak3LdBSbgXQJlvH4GScL8AJaf+G5T8tvLyNQmRlVeoyfisvLFMxmfldYcyPsdBGZ8HQcn7ToKyY3ERlKrdZVDSjxugjLJboJT07oMyBB+CEiKfgTI+34AyPn+BP4sY7wmITCKrJwRKytMGSn7bDUoK2wNK5B0AZTEzBErkHQFlMcO+qOVg46CE5dXgWBGnQEnQeB+T1RM2gJJw7wClZHAAlKrAQVBWOidB2Ya7CMoZtMugJNw3QNkEvgXKVtE9UBb+90HZPn4ILhTxKShVgWeg7HW8BqVk8AaUrOYDKPWEL2BWTwj8u4jxXpZYMmevxwrMXo/FSzv+wFpQMuMlYPZO4sDsncSB2TuJA7M3fgZm7yQOlFSgCcxeBxqYvQ40UCISj8dJXwcamL0ONFCmt24we6lnYPZSz8DshcWB2as5A7NXcwbKrLkCzF6wGVgq4giYvaKYvbg/kH0Xqw9Ng1IfmgEltdsESp6wC5RZ8yAo9aHo8VE8kR7P83/TTr0z6dTNYNZvebTiH9gKSmbcBmademe1Tr0z6dSdYPaOWx4zYcMhMBsOgdlwCMzeccvNrn9gP5i94zYwG0iB2atDA7NXhwZmrw7lxLUNwcBsCAaWijgKSmVpHBwv4kpQspoJMHu/eKDUpKZAqUnNglKTWg9KTWobKDWpCDqxwSxBpwnMQkegDME2MBtIgdlA4ulPNhwCs+EQmA2HwGw4BMpwGACz6BAo0WEIzHp8YNbjuY3AQkdg9j7c3UmnHgMlVR8Hsx4fKD1+NZi91TYwe6ttYPZW20BZAfASTysebQCleLQRlLXDDjB7DX2gLCwOgAeKGIno/O8fWSIamCWigVkiGpglooFZIhqYJaKBWSIamMXswCxmB2YxOzCL2YESs9vBbDYJzMJyYBaWAyUs8+COdDYJzIJroATXQTB7DXxgNmEEyoQxBsqwXwnKyF4DyuBdC8r43AjKKNsJykCKFV3sc2YnrAKziBSYBZ1ACR0dYBY6AiUA9IEyxw+CMlMPgzJTLwdlMh4DZb7l8KNNqWtAmTXXgtmsGZhNjIEy9+0CZXlwCJSzzadAubHvDCi7mJdAeYTJFVDO394E7xXxNni/iAugbMM9AOUZHI9AOUD6HJS7p16AslX0FpRzjB/B7MRc4K8iRlyJ0wQyBBtAGYItoIyyTlAGUj8ow2ETKB1sNygd7DAoHewoKB3sNCgd7CwoHewqKH3oGih96A4o3eQxmN3OdTRpz0giYt9aov1SUGJ2IyjBtRWUKNgFSriaAaXYsAWUEu08KCXafaCUaI+AUqI9DkqJ9hwoVdgL4EIRr4NSaL0LZrdzBUpFNHLN+MiSFDaAkiy1gJLVdIKSfvSDkkSMgFJ24iSd7SjOgfNF3ADKjuIOUDYND4CyL3galJL7VVAK53dAqY0/BrPyd6DsKMbyIA4RSapeC0o2zkNzLZ3koX+Wm/SBkjEOgZJ+LAclKRwHJcPYCsom8B5QdhT3g7IJfAyUHcUToGwCnwdlR/EFKDsWb0AJrjHfxk6TrJHqQFkG1YMy3zaBElx5roLl8aOgJIUrQcnjJ0E5dDMFSsY4C8qJnPXg/iJuA+VEzgVQ9u2vgbIJvADKfPsQlOAaITJSVVmcNoCyxGwGJUS2gZIPtYMyGXeDsrBYBkoBcgUoNca1oCzaNoCyAtgOyjmpvaCck9oHykx9FJTjAGfAhSJeBiXNiqwmooAs/FtAWb53gJLV9ICSwvaCEj8HQFnRDYIy35ZAKQuPgDIZT4BSM14FyonWaVBOtHLyymL2JlCOlOwCJXs7CEqq/lf5D6UVtEBZzCwFZTHTCMp82wpmgzdQdiy6wKybBMrWwiAoW3/DoIzsMVDuDVoJSk9YA8o0vhbMekKgLNo2gjLHbwFlRbcTlNlkHpTl3j5Q+tARUJZ7x0FZ7p0D7xfxAijz0HVQlns3QXmHz11QwtUDUJ6m/RyURxG+BeU5ER9BuSnrB/iriDE+Y8ks65VaMLvjOVAWFmOgLCzWgPNJvw2USWoazPptoKw6NoNZvw2UQLcHlH67F5R+ewyUrnkezO54DpQlyXdQ2jPWn9HtZd+hBsyeWBkoRxBWgVIV4JYrO8e4DpSSwRwohxw3gBKRtoJSbNgOSrjaAcoJyP2gFBsOgJLysAJKn1gZKIccv4FST4ghGH1FSkB1YHaOMVBOqvB4Vhu8Q6Dc1DwKysgeByU3mQJlZO8BpQR0GJSqwDFQSkBnQSkZnAelBHQNzM7aBcpNzR9AGbyxiozII1WeJlD2OppBqSe0gVJPmATni8gJbRuC60CpCqwHs/k2UEoG20AZgttBqSfsBaWesABKlechKPX4R6DUE56BUk+IdDIOp44VsRuUWk0vKFWBZaAMwQFQSgYrQEknS6CUDCZASSf3gVKroYhvtZrjoFQFyAdtCBJ0rWRwGZQE7Qoo9YRboCRokdXEBpZUXEZAKaqMgbJCXwXuL+Jq8EARp0HJxmdAGYLrQFn4bwJlCG4GJY/fAkqytAuU+LkblPh5EJRk6RC4UMSToGRSkfJEX8m2rANlLdgBynKvD5QVHU/sTJfvgZLCrgMlS90KSiK6HZREdD8o1/YEKJfvEigrndugLGYegbKYeQHKYuYb+KuILeW+ZYGuA5SUpxPMJuNAyYf6QJmM+0Ep5AyDkizx7FZLllaCkixNgNKHZkHpQ9tA6SaPQQl0L0BJed6CkvJ8BaU9o5DDE+b/wFZQgmsXKLW3HlDKMQOgrHR4kHYaPwNlGTQKyjJoHJRyzCQoa6QpUJZB60FZ6dwFs12SQCkZfABlvfIZzPY/I3fOboYILBWxDcwGb6AkS92gDN5+UAL6LCiryM2gLEm2gVmgC5T1yl5Q1isHQEmWjoKymHkIynNhn4EyeF+D2f4n7yD/A2tB2V/hvSzp3BcoydIKUAZSCZwv4jgomdQEKCudVaCsdKZBWcycAWWheBmU80NXQFmv3AJlvXIblJF9H8z2P+OWONlfqQNlf6UelP2VJnC8iDOgrOg2gbKi2wLKqmMXKANpNyhLknlQRtlB8H4RD4GyXjkMynrlJCjrlVOgrFcugrJeifpt1KOlpLcYzPZXAuVekgZQMuNGsFTEFlDS5lZQ9j87Qcmpu0DZTOsHJeEeBCVmj4CSSY2BEpZ5IJSlWWtAiStrQYnZc6Ak+RtAyd42ghKRdoCyAtgJLhTxACjLgyPgkyKeBmXtcA6U18ReBWVhcR2UF3DdAWXVcReUEPkYzPZXAiXl+QL+KuJf5WtuR4TqwWyUBcpKpxWUxQwv9bUlSQmUHj8JZp06UKLgejDrmoEyx+8EZaY+BUofugJKN1kAs54QKCHyM5i1Z4RfyW9rQdmVrgOluFsPlorYAEpPaAYlbW4HJTNeAUpP2AlKiKTabhGJ1NYSlwVQhuAdUFrlESgp7HNQUthPoLRnhMj4VHLkqwaUI19LQKnkLwVlWdsESohsA2Xl2g3KynUZKIHuACi5yQlQ0o8LoGSp10FJRB+CMqU+A2X9+RqU9ed7MNsvi44kp7rqQDm41QCOFbEFlPXnClDyhHFQqrAToOQJU6AUWqdBWZxuACVt3gTK4nQHKMP+MiiRlxncRvZ9UAbvUzDbL4vpWs5mNYFyNqsZlPpQGyghsgOUkkEPKHsAfaAsa3mXWnqfTqCs7Q+Ccv/KIVDWn5zGtPXnKVBGNjs2No1fAmXYs7BK15/3fv+QVUcdKPlQLyjT2wAosWwYlPE5CkrKsxKUVH0KlJRnHpTM+DAoWc1xUDLjs6CkPBdAGZ/XwOxwUaBMqR/AX0WMEBnDW1KeJaCkPEvB7Ah8oOxFLgOzxg6UKg/vNbPNtDFQ8tuVoOyXrQUlvz0ESmOfACWT4uBa2tiBMj6vgzIE34PSnrGUjlNqMkktByWWrQQlXK0FJSJtBCXobANl/bkXlKLKUVDmvmNgduEDZSCdBeXCXwElCl4FpVVugxIiH4ASIt+B0p5d5StnEWkclH3eKVB2a9eDC0XcAMqKbjsoFbQdoGSp+0AJdPtBSWGPgxLozoESy9gXtVnzFij57X1Q8tunoOS3r8BsfyXWQlK/bQKlSNYGynZjNyjbjT3g/iLy0m07gjAEyoQxAkpZmHdv2WyyGpTZZA7MiruBElxPgjLsOaRiI5uKsA3ee6AM3qgnRO1JjvAtBuWu+RpQMqlaMKssBUpVoAWUJWYrKHs6HaAkaJ2g7Ol0gVnvC5Ro3wdKatcPys4pLy+2vG85KHnfOCh53xpQVldz4L0ibgRlBbAVlHRyByjLg52gzJp7QMlN9oMyVg6AWXANlMTlBCij7DyYVe0CZSA9BmVKfQHKlPoG/FXEv8rX3EpAi8HsLpRAOWvXDmZjJVCS3y5QJuNuUMZKP5jd1/Ek6WA7QQmuu0HpQ/vArA8FSg52FMzulHiStOdrMGvPCL+yZV0Pyg5UMygHQ9pBmd46wKw9AyXh7gVlMTMIZvV40gzLwQIlbd4FZu0ZKMN+PyjteRyUtPkcKJnxKzBrz6glSj5UC44XsQ6U4lE9KJlUAyjFo2ZQ0qwWUIpH7aBEwQ5Qhn0nmPWhQEnQ+kBJ0AZBSdCGQUnQeBm1hcgxULK3CVA2KteAktpNg/eLOAvKcNgESvzcDGZjJVCmt92gjJU9oIyVQ6CEyMOgDKRToGSpp0EZZZdASWFvghJ5X4K/ihghMqZrOVJSA8qRkiWgVH6XglLcbQSlftsEylmBVlBWy22gHOHrBiXX7AEl8i4DJdccAKXsNATK8r0EynGAEVAKVqOgLPxXgXLoZhJcKCKvurKqwAwoye86UEoGc6CUDLaAkvzyIG3LauZBKRkcBCU3OQJKPeEkKPntRVDqCTdAqSfcAyX5fQJKsrS0/P1tLdgAylqwGZQUtg3MztUEyhppNShrpLVg1k0CJYXdAGZzfKCkPNtBmeP3gtlJlUCZNe+A0mSPQGmyZ+CvIi4pfws7YVUHSn67FJRT7g2gJL+NoKx0WkBJfleCC0WcAiVmrwVlTpgBs55AzPoDN4IyJ2wCpZvsALPbvl8m7Umune6vRAYsKewSUFLYpaBkqY2gJKKtoKSTy0BJ7UqgZG+rQEnQJkFp7BlQBu86UNpzCyg52FZQmmwelDTrCCiZFMvddL0SK1Q5GLIYlC2xGlAO+tSCcmpkCShzfB0oc3w9KHN8E5i9mTBQzlN3grJy7QJl1dEHyrGHflCymiFQHiIxDEpEWg5KyjMKSrgaB6XHrwQllk2CMoNNgTIcZkGZpNaDEsu2gRLLdoKS1RwAZTicAGVhcR6UrOYCKPHzGijxcwGU+fYh+KuIMT6jIihHhBaD8mynGlAiby2YnW0OlKV0PyjZ+CCY9dvAhSKOgFm/DZTJeBUoXZMX56Vnft8k7XkVlPbkrKG1530wa8843iBLzMWgBNd2UNZl3aBEwV5Qll4DoITIQVCmmmEwa89AmWpGQWnPMVAyKV5BbMF1DSjJ0hwowfUmKO15D5T2jMQldrwlrrSAElc6QAkdPaBEh15QRtkAKAOpBMpYmQBlrGwEZb7dAcp8ux+U+fYYKPPtcVDG51lQxucVUNqTE9rWnpGlxokUKXo2gFJUaQSlrtkMyuBtAaWo0grKZNwGyrDvAGXYd4IyjfeAMif0gQtFHAKzuzPeJ+15GpT2vARKe94ApT1jvo0TY3JQdjEoD66oAWUVWQvKKnIJOF/EOlC2UJaCMpvUg3I4twGUqaYJlJt4mkGZh9pAmYfaQZmHukCpjXeDMkn1g1JBWwbKDLYclACwApTpbRyU6LASlNrbFCjrsrWgzJrrQamNbwBlSt0GSmFuOyjzLQ+At/l2Hyjj8ygo4/MMKOPzMviriH+VL44VzheDUjKoAWVjqxaU2vgSUOb4OlDm+HpQpvEmMDuH8THpCXOgNDYvQrT23ANKe86D0p6HQWnPU6C050VQ2jPCVdzhIsO+E5SR3QfK4B0CZXwOgzI+R0EZn2OgtMokKONzNShNNgvK+FwHSntuBqU9t4DSnrtBac9DoLTnSVDa86/y97cdqMXggSLWgLKVWwvKVtESUFKeOlASl6WgbOXWgwtFbABlN6gRlE7dBErK0wzKYqYFlOHQBspKpx2UfaQOUAZSNygFyB5QRlkvKKNsGSg7xAOgDMFBUIbgClC2p0qgjM8RUMbnBCjjcxUo43MalPE5A8r43ATK+NwFyvg8CP76jduX/hvaKi1Gpbz/dgcor1LaD9YU8RhYW8TjoDyx9Swoj/88B8q7DK6A8iCBq6DcxXwLlKcM3Abl+ZX3QXnE8wNQTsY+BeVk7CtQTsa+A+Vk7Llyg9jdvVdBuVX0OijPSbkNyiHCO6CcSLsPygnDB6DcgfoIlBshn4JyY84zUB6f/RyU+ugrsFTE16AUT9+Bckvse1Aqq59AqazGSiLCm4zPKVDG53pQxuc2UMbnA1B2eJ6CssPzHBxLrm2gbP+8BuVxAG9BWZK/A2Xj6D0oW8IfQFnMfwJlv/gzKCv9r6Cs9CN/rEvaczUo7bkOlPbcDEp7bgFlvt0Nynx7CJQp9SQos+Z1UE413gHlSNUjUOrdz8DxpPcFynmr16DsNL8H5bDkJ1DOW8UoW5pc222gXFte426xbC8o4Wo/KHP8MVDmeF4DZHP8eVCm8Veg7MC+A2UH9j0od1x8AuXU8WdwvohfQamKfQOlKvYdlMJXjJX6pFV4z7G1yjworXIIlCTiMChNdhKUDOMUKGH5IiiR9zkoVZTXoFRR3oJyNvE9KCWWD6Ac2fgESv3lM7g/6QmBcjaxv9wgNt9uA2V62wtKkx0FJbU7BkqrnAUl5TkPSspzFZSwzAMLLau5A0pYfgxmwTVQjk98AuXWpa+g1J6/g1JB/glKkThqPk1Jew6BEj8PgdJkJ0AJVydBSdVPgVl7BkqguwhKCnsJlMa+AUoO9h6UWuUnUGqVn0HZj/oKypbTN1BOvHwH5VBL1Aiak/YcAKU9S6DkQxOg5EPzoETBw6BEweOgdJNToAzes2DWEwJlvXIFlHzoFij50FtQKnEfwANJTwiUStxXUCpxMQTbklYZBSVZWg1K5J0DJbieBGW1fB6Uy3cRLBXxGijp5A1QFjN3QAmu90DJpB6DElw/gbKX8BWUvdvvoJzK+AnKMa7f1+VfxUNpsglQ8ttVoLTnNCiZ1ClQYtlFUBbhl0AJdFfArD0DZf15C5S1w21QGvs+KJnUZ1Cq1l9BqVp/A6Vq/R2UwnRseMauikyMK0Fpz7WgNNlGUFLYnaBMqWdAqWZdAaWochuUhf8CKEWVB6CsVx6BsvB/Dsp65QUoC/+3oKxXPoKyJPkblG3o+O+xcy4hsg+UyXgYlJE9BsrgXQPKZDwLSlVgMyiLmd2gpFl7QFnMHAIlABwGJc06BZaKyEscLc26BEoAuAnKHP8SzE4dx5ZLlt8GyuAdBWXwToKy0lkNysheB8oyaA6UYb8FlIR7KyhrpHlQcuojoGTGJ0GZTS6CMpvcAGU2uQfKhPEElDVSS7nLWntOgNIq02B24QMlhd0EyoXfAUoKexGUOvUNUGqpt0CpoN0DpQR0H5SSwWNQUtinoKx0voILRfwOyibrT1C2SpvLvdLasw2UyXgVKLPmNCgDaR0ojb0ZlOC6HZTG3gvKkuQSKFWBG6AUzm+DksLeB6UE9AiUxn4GynrlGyjb7d9B2TSPeTjipITIflDm232gBJ2joMxDx8FSEc+CMkmdAyXoXABl8F4FZXq7BkqydB2UYc9zSi1ZugvKLsljUJKlH6Cc2fsJSj7UWu7PNgQnQclN1oGSm2wBJTfZCkpushOUUTYPSm5yBJT0YwGUTYlHoNRSn4CSfnCfu9WHXoBSaH0LSn3oIygloL9BuWsncs04KyJz30ZQprc9oBRVDoOyijwGjhfxFCij7DQoq8izoKwiL4Eyyq6AElyvgrLE5O0IFnlvgxJ5H4ASXF+C8uipd6CcaozEJep6Eq62glJB2wFmAylQSgb7QSkBHQHHingclJLBOVAW/hdBmVJvgDJr3gJlZN8DZf15H8yGfaAU65+CMuxfgVJ2ipQnTmRJ/CRLtyXmNCgrgE2grAA2g9JNdoPSE/aC0hOOgll9KFBi2T1wPmmVwP3JhQ+UkvszUKqw3IFrxaPvoBzo+wnKsby15Stna4cNoETBjaA02XZQkqUdoETBnWDWnoGSZu0HS0U8AGYBIFBysBOgBIDzoAz7j6BsbH0B7xXxGyj50HdQ8qH471H0kyXmKCj50Bgo68/VoCRLa0AZ2XOgJEsXQAl010CZGK+DEstugrJCvwPKrHkXlMF7D5RM6jEoydIPUO5i/glKPhRHdeOQqyxJekEpAQ2CUuXZCkqytAuUUTYPykDaD0omdQSUZOk4KMnSOVBSnieg5CYvQNm7egVK4vIWlHr8R1BK7n+DciQ5TpGXfv+Q9UozKMG1HZTgugKUkX0alOX7JVAC3VVQlu+8T8uiIG+GsYF0BzxQxAeghMhHoITI56CEyJeg3OH2DpTbGT+Bcnw/zhXFUfKsPhQog7cblMG7DJRp/AgotZpzoJRjroNScbkBygr9HijbGfdBmfuegHIw5Ckoq8hnYDZ4A2X/kyeS2OB9Dy4UMc79jSbt2Q3KLskAKPW+UVCWtVOgLGs3gVL+3g3KYuYwKN3kKCiLmbOg9KFroPShe6AcxHsKyqmR16BscX4Apd73E5T7Q7rKF8earB+UELkclHxoHJR8aCUoOfUUKDn1elDS5m2ghOW7oFz4x6BsN74A5WzWG1Du7n0LSn77AZT89jMo+e1XMKv3xdWXKNgJypTaB8qUOgRK/NwJykLxACiJyxFQ9gVPgJL8ngZlB+o8KJnxJVCSX154ainsR1AOhnwB5RE+30DJb7+Dkt82li+rpTwtoMTPNaBUBWZAGUhzoCS/G0EpGWwCZQjuACX5vQlKOYa3RVlWcw+U/PYBKLWax6DEz6egJL8/QLlZ7yco+W3kQ7HPKfntMlBG2SAoW2JjoJQR14JSKdwFytr+ECjL9yOgpM1nQBmC50BJm6+Dkvw+ASVLfQVKlvoelCz1IyhbYn+Dcq9jrDpiK1PiZy8oKc8wKCnPCjCLn4GSD02AUk+YBWVkbwOz8Rko8fMBKInLc1ASl5dgFj8DJat5B94v4idQbv39Cso9upHCxr6YpDxsc1jKMwDK+CyBUgIaBWXwToIyjU+BMrLXgzJT3wMl5XkCSsrzFJS9q1egHKx8DUpV4D0oRxA+gDI+P4NS3I3cZE35h+UmgTKDnQBl4X8elLXgBXC+iNdAWSheB2WULYCyUORNltaeD0GZNR+B0tjPQBmfz0HJb1+Dkt++ByW//QRKfhv/Pbq9LPfmQNkh3grKWYE9oBwHmAclSz0MSiJ6CpRc8yIouSbvwLQp9TEoQ/AFKEPwDSiz5ltQ8tsPoOS3n0HJb7+Ckt9GVhMJiqwFR0BZC64CJYWdBiURPQLKJvBpUHYUz4GyCXwJlBT2Kig7ijdASWFvg5LC3gclS+WhQHZw6wsoj7H4Bkp++x2U/Dbyobj6sorkOKHltzNgqYibQMlSt4CyA7UblBR2HyhLzKOgpLA3QZmM74Ey3z4ApTD3FJQU9jm4UEQeFWz57Q9QHvTxE5T8Nu4jjKapLeIyULLUEiiJ6CQoieh6UBLRXaDM1IdAOUhwCpSYfQaUXa8roNRvF0BZRT4BJX6+AmUyfg9KCvsZlBT2b1CesPL7H/61DJD15wpQ5luWgbYrzQCzyDsLypbYZlB2vbaBUjzaA0r2theULbFjoKw/z4MHisij9i2reQdKiPwEynz7FZTn+3wH5UE8v//tX0f1pB7P+SkLriVQziesAiXNmgTlCMI6cKyI60GpFG4FJVXfDko9fj8o9fgToNTjn4CSwr4CJR96D0pw/QzKkZJvYFaPjzxWqgL9oCwUl4OyUBwHZb5dCUp7ToEyeNeCWWMHSljeAMqw3whKT9gGSkDfDsqxwR1gNmEESujYB0rGuB+UheJRUNLJY6BEpOPgfBHPgJJrngVliXkOlCXmZVAS0SugpDxXQVl/3gIlH7oNyvrzPijx8wEog/cpKDP1K1DWn+/AbH8leraU9DpBKQH1gVICGgIlWRoGZaYeBSUsj4HZNB5YKuJqMAvogZKNrwNlnb0ZlOxtCyjr7J2gzPG7QVmEHwAl2h8CZYV+AtxfxJOgLN/Pg5IxXgDlBMc1UHb8r4NSFVgAZWFxB5SSwUNQVh28fdrqCc9ASWGfgxI/X4OSLL0HpZ7wCcz2yyK4SD2+BZTibgcoxd0eUFY6vaCkWQOg5NQlUGoYE6DUMNaAEnnnwCy4BkomtRXM4ueG8g/LxgMlfs6DWfwMlKOKh8EsfgbKou04KLWaU2AWPwOlVnMRzEJkoNRqboFSq7kLyi7JY1AK5y9AKZy/AWUV+RaUFPYDKOuVz6DUh76C2f5ndEE5n9AAyvmEZlAqSzwiIt05DZT4yVGwNH5ykNvWSIGlIq4Gs7SZjfQ/cBrMgmtgllMHymp5M5ilzYFSB9sLSh3sCDhfxNNglogGShS8BGa5ZmAWIgPlkOMNMEtEA7P4GSgn5u6DWfwMXCjiMzDblQ6UVeQXUEoG30Cp930Hpd4Xz2mMamtNEevA2iK2gxI/uVc8jZ+BkhkPgFlmHChr3lEwW/MGyuYo2zlWgJwBJb/dBGb5baAE191gFj8DZYm5D8ziZ6AsMY+CWfwMlOT3LJjlt4FyXOcaKOXSm6CsBe+B2VowULLUp2CWpQZK/OQ1emn8DJSN5w+glGh/gPKE7J+g1G9ryj3E6rf1YBY/A7PkNzBbuQZK2WkZKPntclDOJ5RAibyrQFl/ToISXNeBkvyuByVEbgWlPrQdlOR3Fyjrz/1gtv4MlPz2BHigiKdACa5nQElhL4FSq7kCSnC9DcoqcgGUEPkIlBT2CXiviC9AOfvxCsxWkYFZChuYxc9AKbn/Dcpz6H//w78m+ix+BmbJb2C2cg3Myk6BWc04UA6LrQCz9WdgqYjToETBWVCy1E2gVHk2gxIit4GSpe4GZYm5B5T4uRfM4mfgfBGPgrLEPAZK/DwNShX2LCiZ8XlQgutVUOpD10DJjO+A2fozUA7ivQSzWiqv7P0DP4HZKjIwS2EDs/gZKC+R2FluZ9sNOgDKfHsClAt/HpSs5gIoF/4aKLPmdVBaZQFcSNozUObbu6C050NQliSPQEmWHoMyUz8DJZN6Dkol4gUoadZrUOb4N6DkYG9BWV29B6VrfgAldPA+Ldvd+wRKaeQzKD3+CygR6SsoK7pvoIyV76Dkmj9AGUg/QYmCf4PyNpZf4K8iRj0hBqlMjKdBSVzOgTL3XQJlYXEVlKzmOihD8AYoS5KboGxP3QZlvXIHzAZvoAzee6BkUvdBWQY9AKVY/wjMhn2gDPsnoESHp6Bkb8/AbMIIzCaMQJkwXoKyu/cKlHD1GsymmsBsqgmUqeYdKNsZ78FsHgqUeegTmE01gTLVfAVlNomVTuRasl92EJQtsUOglNxPglJVPwVKMfAMKCX3i6DU+y6BMidcBqVYfwWUSuENMJsTAmVOuAVKGfE2KBPGArhQxHtgNicEZnNCoMwJD8EsTwiUCeMpmA37wGzYB2bDPjDLEwKzwRuYDd5AGbwfwCwVCJRU4AsoAT0G0vwiH0gnQRkrF0Hp8ZdB6dQ3QOm3t0DpmvfArIPNJx3sISh96AmYhY75an1oPulDL8EsAARmAWC+Wh+aT/rQOzCb4wOzOX4+6WCfwGyOD8zSycAsnQzM0snALJ0MzNLJwCydDMzSyUBJJ3//279q4LVFXAJKRXQpKBXRRlAqoq2gVES7QCl68gQ529QvgbL1twqUrYVJUHb3ZkCpTq4DZd9hPShbfxQ+rHS5FZR9h+2g7DvMg1LX3AdKXXM/KJsSR0BZOxwHpeh5ApS1/TlQ1g4XwGxtH5gl+YFZTh2YzWCB2VQTmE0YgdmwD8xGdqAM3ngzYzRNTRHrQNnUbwBlR7EFlE3DTlD2BbtBKXr2g7IvOACWijgCSkV0FJSK6GpQip5ToBQ950Cpa24Apa7Jxp7l8TvA/UXcDUoefwCUItlhUPL4o6Dk8adBSdXPgpKNXwUlbb4GLhTxDigp7D1QcpPHoCSiT8EswwjMUoHALKAHZhXRwCx+RrvJpkQtmO0oBsq5tzZQ9gU7QDmR0wPKvmAfKCdyhkDZF1wOyqGbcVD2BVeBsmMxDWbBNVA2JdjYS+Nn4HwRKVHbvsMeUOLnXjCLn4Gy73AMzEJkoFS4z4MSBS+BsiC+Ad4r4m1QFqf3QVkePAJlFfkMlCT/BShrwTdgtqMYKMnvd1DiZ6SwsSCUfcE6UFLYelDiZxOYncgJlHPjA6BszQ+DY0UsgVmIDJR9+5WgHFqdALPMODALroGyqT8LZplxoATXbWCW3wZKhfswmGWpgVLhPgVmITIwy1IDpcJ9EZSqwBUwC66Bkt/eAu8XcQGUyPsQzE7kBErF5QMoa97PoMTPr6Akv7GKjOKmbM03gLKKbAYlhW0D5dxbOyjxsxuU+LkMLBVxBSjrzzFQbspaDcrRGe6Jt1s31oFZChsoR2c2g7LE3ALOF3E7mOW3gVn8DJQl5j5Q4uchMEt+AyW4ngSlpHcGlOT3MihVu+ug7CPdAWX9+QiU/PYZKHWw56DEz9egxM/3oCS/n0BZuTaWm9JOx7SAUsjpAGUV2QPK6dJeULLUAVCy1EEwi5+Bsork4aMWPydAqQ+tAiVEToMSBWdAyW85+G1HLTaBkvzuAA8UcRco68/9oKw/D4JSOD8GSpXnOCj57VlQ8ttzoATXK+BCEa+CWfwMlML5bVDi531Q4ucDUDLjp6Bkxq9AWbm+A6XsFLXUqM7JAbVOUGqpfaDUaobA8SIOg7IW5PGsthYcAyURnQSlVrMalFyTZz5ZiJwFpQq7DpRElPt80/gZKFkqZ9NsibkVzOJnoCwx94ASP+fBLH4GSn3oMCjx8wgoafNJULbEToESXE+DklNfBCXyXgIlbb4BSmZ8E5Q17z1Q1rxPQCk7vQSlZvxXuSnTh64HSi21FywVcRCUteAwKIFuDJRwtRKUIbgGlFyThzPZQNoISo/fCUrQuQlKpfABKK3yHJQp9S0o+dBHUBYzUY+PaFdbxG5QtqcGQFke8HhzW4SPgpJ+rAYlw5gCZe6bA2UFsAGU6W0HKPPQAVBSgXugbL48BWUgvQYlCn4AJYX9AmZP9IkEJbsvMlDGZw9YKuIQKENwHJRRNg3K1sJmULK3PaCskfaCEgCOgTJTnwcXingDlPF5H5Tx+QyU8fn/CrvzLiuqLA3jLSRjMs8zCSSDMs+keJNEQEUBUUSsEhEEURSxLey2i66q5iP2R+rl6+JZTcXz3vrHVayfWteIc/beZ58TEb+A7fhyUPrx6dqloSpd9UmwPU0elD71PlD61AdAqeOPglKqnwClTpgBpRS4AUrn9zb4cIhfgJIF74GSBe+DUt8+BtvjIkHp374ApX+bFJkyQ3qp60DppfJBOUuRfNGlPmlIaWMFWlB6jO+CUiy9B0qP8Soo9dB1UNqIN0Gph+6AUg89BaXf9++g9Pt+BSVF/gZKvE3hksErfTC+42F9sP2glB+8S9By2RFwboinQWlYjUAJqVdA6Sx9Ckp/6E+g9Ie+BqU/9AiU/tC3oPSHfgClP/QzKPH2OSjJlZfmWpuCNxpZJ+IcKHXfBVCKiDlQ+gnvg9JP+ACUfsIN8P4QPwaln3AblH7C56D0E+6C0k/4CpR4+xCUePsElOT6DGxfkEpPRlLkMlDqoeWgNM5Xg1NDXANKS28jKJUUX4i1ZsMOsH0BIygp8nNQqpo/gZIivwal5HkAyi37DpRb9j0ok/cnUCZv9lcSjKQeWgrKRsgKULqwK0FZ6awFpT+0HpRl0DZQVjrTYHuTRlDqoU9BKXm+BGWW3QVlvfINKPH2ESiLmR9BmYK/gBJvs/5MSS772ZNgm59BqaTWgHuGuAls28dBWa8cBWW9chyUMmsGlPXKeVDKrMtg25ANysy+B8rkfQy2+RmUSuoF2M4PZQ9Z9j8nwPZeAV6Wb8VvUBYz20Aps3aA0kvdCcoyaBpsT+oHZX5eA6VYug5KpL4Jysy+BUqZdQdsz74HZb3yG9jOm2SUyX7ZQlD2yxaDsl82Cba3sQSlBjsISg12BJQpeAKUAu00KMugGVCqtxEoy6ArYHtLSVBm2Q+grFd+BmW98hxs5xNSD8j+yhJQ9leWgbK/shKcHuIqUPLnOlBKns2glDw7wZY/gzIFPwZlIn0OynrlLijrla9AyZ8PQSl5noBS8jwDJX+mH5+53x5pCErxuxSU+nYFKCXsWlBu2VZQQuoeUJpHb4GycuWrBtY8OgXKhs87YFtABSUYfwpKSP0SlOL3G7A9CBaUeJv7mZaW1EMToJzSWwjKzV4MSiX1FihRk1egWW3yDii1yQVQYt/7oFz4D8FHQ7wBSsnzCSi37BYoi9MvQCmW/gzKzb4PSiWV+jZLLDmSOR+UI5kLwNb5Dcp65TgouewcKOnqPChduzlQSp5LoHTtLoPSbPgIlJLnGijNhs9AWencBmWlcw+UxcxjUBYzmYIZDnJKbyEo688loKxXtoHSDOS72rYk2Q3ODXEavDTEN0GZ9gdB2X0/CbY99KDMz1ugJFeCdJ2C+Ysk1wdge81GsO2vJJZLV2ASlCy4DNwzxJWgHL9aDcpKZz0oi5kToHQKZ0BJdLw2xiL1CJSZfRGUyXsJlDKLU8Q1xgfbi7yCsl55Drb9Fb6gZLVmUA7dbABlobgZlOMAW0BZKG4HZTGzE5Rd6SlQJu9uUJZB+0DZzz4AyjLoKNjexxiUWfYQlPXKE1DWK8/A9obDhGspeRaA7amioGyJbQClSt0IyhGE7aCUsDtAuZ97QSlhz4FSLM2BMpEugVIsfQRKPXQNlHroM7A9+XKv3LK/gDI/05jjIw924YOSBTeBbZYF58pdCcpE2gNKFtwLShY8BEoWPArKZtoZUG72DCiHxXjlh42Ei6CMhPdASctXQRkmN0FJy1ko3v83z2VrQQmp20DZ4twNylpwGmzhLShbnG+CUhkfBGUVeQyUsvkEKOdNToJSU58FJfPyNjerqd8FpWy+DkrxeweU4jfrlZRT0u+bBGXvaiUoB/HWgXKkZD3Ypj2vwLLMG5wb4i6w9eMfvLoSNpGCsurgIaY6kYKyJPkQlOL3E1DqW9ZOlnmfg60fn3aE9PsmwPZuCt48YIVLUHLZFChRcx8os4zPO1tIPQBK8XsYlFl2FJTK+BgolfEZUIrfc6AUvxfA9s6GoNS3z8DWH0qtJS2DeaAUS0tBOT+0HJRiaQUoM3sNKMXSWlDK5k2gFEt8K9jiLR9ysvx5CpSoeR6UFMmb8mzaXwalWPoGlPr2e1CKpTde/RbbElsMyt7yMrDdsqCUWatAKX7XglJmHQClqjkGyl3hq0BW1ZwFpap5G2y3LCiz7F2wHf4LSlf9O1Bu2VOwzc9s7Ej+nABl12shKM2GxaBk3iWgNBuWgTJ5l4NtmAQlZ68GJWdvAOeGuBWUtLwTlIey9oEy+g6DMvpOgzLARqAk9ITUdARli3M+KFucC0DpLC0C9wxxKSg19SQoR0pWghKM14Gycl0PSjW+GZRjD1tAKdWnQKnGd4FSje8HJQEcAaVsvgJK8ZspmOktu5gLQdmoXAJKZ2k5KCudNWBrAQXlYMg+UBYWh0FJdEfB+0Pk+xa2djgDShbkJY5W314Apb7lCUSrbzlOaPXtM1Dq28yylFNT5X4GJX8uAqUeWgJKct0OyqDeDUqQ2gPKoN4Lys1+E5TwdhCU5HoIlGFyEpTk+hkou9J0+C1/fglKPcTaqfb7cvZBUuQCUFLkIlCy4FJQEt1mUJLODlA6olOg3Oy9oKw69oNyPw+Bsuo4AkouOwVKPXQTlI0tNk3tftIaslv2LdjqobQLZUtsHihHEOaDU0OcAGVmrwDnhrgGlHS1FpSV60ZQpv0mUJa120AZJjtAmfbToMxsXmptIfUyKEcQroEys2+B7bxJIrKUPPNAmbyrQCki1oKyKbEOlPm5AWx3JSiTdwsod2UrKJF6FyiTl1cx2nGAq6BMwY9AuSufgHJXONFr8ZZN8Lr+zHabtIAWg3LCahkoy/dVoPSHVoPSv90AykTaCMr93ApKC2g7KMF4Dyjx9i1QQuoIlF7qe6Dc7Bug3M/PQbllX4ESb5MFc+JaFm1LQFkBLAXnys0OyuRdDkpIXQnK5F0NyuRdD8r8PARKIXoSlL2rU6BETT4PYpP3PCgh9SIoN/sSKDP7Q7B9gTE7anICciEo83MRKL23JaBM3qXgpXKzgzJ5V4ASxteAMnmPgLLJdBqUWXYWlFvGm9rtrsyBclfeB+WufABKvP0YbPE2Hfs9Q5wHSgk7H5RGzgQoC/8FoMSEhaDEhMWgTPtJUGb2WlC66ptAibc7QFl/ToPShd0LSkw4CEpM4PvhNoZmQBlDb7z6h6xlMA+Ug7LzQZnZE6DM7K2gLN93gdL03APKFdoPyhR8E5TL9xYoIfUwKJP3GCgX/jgo8fYMKHflHCgz+wLY3g+WE7qyA7UclApjBSgjfjUoi/A1oEyH9eCjIW4AZSRsBGUibQFlmGwDZZZtB2UMTYEyhnaDMob2gTJMDoAyTI6CbX7mBKA05uaBstcxH5QsOAFKFlwAyipyISj17SJQRt9iUBaKS0AZmpOgrCKXgTI0V4Iy+laBMvrWgTLANoMyTHaCGQnz/j/+8affr8SnD3598vOzB0//uMPzhn/n/772JxkVietvlFExw79VRkVwfhkVwYkyKoLyZu2FYHuMIyjPBCwG2zvzg+2bFkF5VG8SnCxDJthexR9sn8oIyvbYSlC2r1eBchx+Ndhe/x+ULZx1oBwhXA/KW1c3gNLZ2ghKm2QzKA9jbAGlJ7YVbGfIg9J92Q7KbtROsH2GJDg1xF2gvLFkNyjt2j2gFML7wPbpk6A07g+A7dMKQamv3wJl1+0wKPsBR0B5OPUoKPt1x0Cp6Y+D0rM+Dcoe/hlQVgNnQVkNnANlW3cEynMIs6CsIy6Asrs4B84N8QrYPiIXlOXJ+6B0JXh/om1CXwfb5+eC0rL4GJQdzdtg+/xcUPqNd8H2Ebmg7IU+BB8O8QkoG9/PQNlFTepIO0RSx3KwJYCgJIDVYAvjwfaVpaAcc1sPtjAebGE8KGF8Eyit0y1gC+PBFsaDLYwHJYzvAGVvewqcGuIusIXxYAvjQQnj0+D0EPeCsnLeB7YEEGwJINgSQFASwEFQVuuHQNn9Pwy27BBs2SHYskNQssMJUNoHJ0F50OU02FJHsKWOoKSOGVBaFm+D0owcgS2vBCWvXASljfkuKAdYr4AtrwQlr1wFZWvjOiip4yYoRz3ugPLq2VWvLo4Vv+tAKWE3gBLeNoOtEA22CBaUCLYdbLVmsNWawakh7gJbkAq2IBWUILUXbHEo2OJQsMWhYItDwVaIBqUQPQi2IBVsQSooQeoo2OJQsFWpwfa8YrAFqaAEqVOg9G3OgBKkzoFSwlK91iAVlCBFfLJe0TugnPC6AErxexGUCHYJvDTEy+DlIX4ISn/qGii7NLz6yHZpJl79V1iDYyEoPYzFYGtTBKVNMQm2TkSwdSKCUoiuBFuzIdiaDcFWpQZbsyHYmg3BVqUGW5UabFVqsD3jEWwJINgSQLCVsMFWwgZbCRtsJWxwaoi7wJYdgi07BFsJG2wlbFBSx36wZYdgyw7Blh2CLTsEW3YISnY4AkqVegxsCSDYEkCwJYBgSwBBSQBnwdbDCEoCeBtsMT7YYnxQYvwcODdEPnxrheglsMV4PuH3T/gBKD2Mj0DZg7gGSgL4FJQ9iM9AeQbrS1B2wL4B87DUuO58FvPJ1LKY3wRKPNsBSviYBttUDspUPgi2aRWUaXUCbOM/2MZ/UMb/DNjKmGAb4izVbIgHZYhfBNtaa2bcEJ8ZN8RnyhC/Cspai+8AWI3zEdjGf1DG/01QVmmfgLJ7x7s8bebcAqWu+gyUaXUHlJXhF2D73G1QNgX/DLbPUQdlKt8DZTvxa1C2E++D94f4AGyfwA7Ks5aPwEdD/BaUXcrHoLzp+DtQNtC/B+VY4A+gbH7+CMru+lNQdtd/AuUBC85p1k8JB2Xr/RdQXmrH8TI72/EcbJ8XD7bPFwfbG9KC7XU+wfbV8mD7KnLwr0N8AbbvnQflvNffwPYx9KA86fsPUE5y/g8oj728BF8OMSViAr2UiMdBKddOgZJ0zoFSV50HW14JtuUxlZfVVcG5IV4CW14JSl55H2x7Q0Gpqz4EW9IJtqQTlKRzA2y7SkHZVfoEbBkp2DJSsGWkoGSk22DbyQrKTtYXYEtXwZaugi1dBSVd8WamunsWlN2ze2BLdMGW6IL3h/gAlET3EHw4xEdgS3TBluiCLdEFJdE9AWWX8AewJbpgS3RBSXTPQNl8/BlsiS4oie452NJVUNIVh8Qs6WTtnJaZrJ1Pg7LbchaUdewIbNsiQdkWmQPnhvgu2LZFgm1bJNi22/kap4XUoITUq6AU+Xw5ykLqdbBt1PPBEwupQQmpN8G2Agi2eBtsa+dgC6m8StpCalBC6h2wLQ+CLd4GW7wNtnjLWwMt3gYl3t4DW0gNtpAavD/EB2BbOwTb2iEoIfUx2KJmsC0PgrI8+BGUwPgTKEX+L6CU6tlaSzklW2v7QNnJOgy2vaGg7A2dBttmclD2aTgOZD0Mtktq7Au2o0b85Z/wIig9jCtgi33BFvuCEvuugq2HEZRy8jrYwluwhbdgC2/BFt6CEt5ugVIx3gZbBAu2CBZsESzYIliwRbCgRLC7YCsKg60oDLYIFmwRLHh/iA/AVhQGW1EYbEVhsBWFwRbeeKWDhbdge7tVsFWMwVYxBlvFGGytkWBrjQRbxRhsrZFga40EpTXyK9i6H8HW/QhK9+O/wNbgCEqD479B6WH8HUyb4l+duf/9H7Yz94de+9Pr/xc5c58Sup25P8+/9XWcD84f4gQ4McQFYDtzH2xn7oPtzH2wbWYH22Z2sG1mB2UzeyXY9quD7XxQUHadN4OyA7wTlIIi13Y07tqOxl3b0bhrOxp3bUfl2i4F2/MMo3EXflQu/HKwHWcNtucZRuWWrQbbKYJgO+sabGddg3KKYCPYDgoEZWNtGyg7+jvAtusWnB5iYkLCTosJwRYTghITFoAyNBeBMvqWgjKGVoBys9eCuSvjImHWI5lWsh75HpTM+hPY1gbBlquCkqv+A2zpKNjSUbClo2Drtwdbvz3Y+u3B1m8Ptn57sPXbg63fHnw5xJSLGeLtBH5QSrdvQanOnoCtjApKGfUUbL21YOutBVulFJRK6S9g2ycKtsZbsFVKo3FDc1SG5m9g2ycajRu3o3HjdjRu3I7GjdtRGbe5KxfKXXkOyuX7DZT/zheg/Nq/gfKD/gG2uRJscyX4+/96vUK0onH9a3+SBJHto5Yggi1BBFvRGGxFY7AVNsF2yDEotcskKBVIfu3suF87O+7Xzo77tbPl1y4CJREuAVulFWyP/wRbvRSUFLoGbFVPsB0KCkrtkjE0xxgaN9z+k3skAeWvYFtdBdvMD7aMFWwZK9hmYbDNwuDLIT7herUnv4ItQQQlQfAakRrmg21/JdiCdVCC9QuwxePZcXdldtxdmR13V2bLXXnJcMuF/1dL6cxfiYoTY4ZpRvSIES1RccS/VeJMsMWZYOLMuF/wd/7WdnlG4wbtaNygHfm1++MXy+Ucd5Fmx12k2XLp5QfPjvvBs69+8P8B3HpPMg=="];
tools`dSeriesSpinor2RepData:=tools`dSeriesSpinor2RepData=Uncompress["1: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"];


tools`standardizeRep[rep_]:=Module[{marks=Normal@representationRoots[rep],order},order=OrderingBy[marks,{-Total[#],-#}&];rep[[order,All,order]]];
tools`parseRepresentationData[repData_,standardizeQ_:True]:=If[TrueQ[standardizeQ],SparseArray[#],#]&@SparseArray[Join@@(Function[{a,b},Join[#->a&/@b[[1]],#->-a&/@b[[2]]]]@@@repData[[2]])];


(* ::Subsection:: *)
(*Irreducible Representations of a[1] in Chevalley Basis*)


a1Rep[weight_Integer]/;weight>=0:=a1Rep[weight]=Module[{out=If[weight===0,SparseArray[{},{1,3,1}],Transpose[SparseArray@List[SparseArray[Band[{2,1}]->If[EvenQ[weight],Power[-1,Range[weight]],1]*Range[weight],{weight+1,weight+1}],SparseArray[Band[{1,1}]->Reverse[Range[-weight/2,weight/2]],{weight+1,weight+1}],SparseArray[Band[{1,2}]->Reverse@(If[EvenQ[weight],Power[-1,Range[weight]+1],1]*Range[weight]),{weight+1,weight+1}]],{2,1,3}]]},Set[representationAlgebra[out],a[1]];Set[tools`normalRepresentationQ[out],True];Set[tools`stylizedRepData[out],{ToString[weight+1],"r",a[1],w[a][weight],tools`repColour[w[a][weight]]}];Set[tools`drawTensor[out],tools`graphicalDotPower[w[a][weight],3]];out];
a1Rep[w[a][weight_Integer]]/;weight>=0:=a1Rep[weight];


(* ::Section:: *)
(*Building Other Representations from Representations*)


(* ::Subsection:: *)
(*Conjugation of Representations*)


conjugateRep[rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]:=Module[{out=(-Transpose[rep,{3,2,1}]),label0=tools`stylizedRepData[rep]},If[tools`normalRepresentationQ[rep],Set[tools`normalRepresentationQ[out],True]];Set[representationAlgebra[out],label0[[3]]];Set[dynkinLabel[out],conjugateRep[dynkinLabel[rep]]];Set[tools`stylizedRepData[out],{If[Head[First[label0]]===String,OverBar[First[label0]],First[First[label0]]],If[Head[label0[[2]]]===String,OverBar[label0[[2]]],First[label0[[2]]]],label0[[3]],(label0[[4]]/.{w[alg_Symbol][weights__Integer]:>wc[alg][weights],wc[alg_Symbol][weights__Integer]:>w[alg][weights]}),Last[label0]}];Set[tools`drawTensor[out],tools`graphicalDotPower[(label0[[4]]/.{w[alg_Symbol][weights__Integer]:>wc[alg][weights],wc[alg_Symbol][weights__Integer]:>w[alg][weights]}),3]];out];


(* ::Subsection:: *)
(*Adjoint Representations*)


inducedAdjoint[rep_SparseArray]/;(SameQ@@Dimensions[rep][[{1,-1}]]):=If[Length[rep["NonzeroValues"]]==0,SparseArray[{},{1,1,1}*Dimensions[rep][[2]]],inducedAdjoint[rep]=SparseArray[#-Transpose[#,{2,1,3}]]&@dot[repTrace[rep,3,False],inverse[repTrace[rep,2,False]]]];


(* ::Subsection:: *)
(*Tensor-Products and Powers*)


(*tensor-product-representations of concrete representations*)
productRep[repA_SparseArray]:=repA;
productRep[repA_SparseArray,repB_SparseArray]/;Dimensions[repA][[2]]===Dimensions[repB][[2]]:=Module[{algList=representationAlgebra/@{repA,repB}},If[Not[SameQ@@algList],Print["Representations must both be of the same algebra."],Module[{out=Transpose[Join@@Transpose[Join@@Transpose[SparseArray[SparseArray[TensorProduct[#,SparseArray[{x_,x_}:>1,Dimensions[repB][[{1,-1}]]]]&/@Transpose[repA,{2,1,3}]]+SparseArray[TensorProduct[SparseArray[{x_,x_}:>1,Dimensions[repA][[{1,-1}]]],#]&/@Transpose[repB,{2,1,3}]]],{3,1,4,2,5}],{4,3,1,2}],{3,2,1}],labelDat=tools`stylizedRepData/@{repA,repB}},Set[tools`normalRepresentationQ[out],True];Set[representationAlgebra[out],First[algList]];Set[tools`stylizedRepData[out],{ToString[First[Dimensions[out]]],"r",labelDat[[1,3]],times[labelDat[[1,4]],labelDat[[2,4]]],RGBColor[0.2,0.2,0.6]}];Set[representationAlgebra[out],labelDat[[1,3]]];Set[tools`drawTensor[out],tools`graphicalDotPower[times[labelDat[[1,4]],labelDat[[2,4]]],3]];Set[dynkinLabel[out],tensorProductDecomposition[dynkinLabel[repA],dynkinLabel[repB]]];out]]];
productRep[repA_SparseArray,repB_SparseArray,repSequence__SparseArray]:=productRep[productRep[repA,repB],repSequence];


(*tensor-power of concrete representations*)
repPower[repA_SparseArray,0]:=SparseArray[{},{1,Dimensions[repA][[2]],1}];repPower[repA_SparseArray,1]:=repA;repPower[repA_SparseArray,2]:=repPower[repA,2]=productRep[repA,repA];
repPower[repA_SparseArray,q_Integer]/;q>2:=repPower[repA,q]=Module[{out=productRep[repPower[repA,Floor[q/2]],repPower[repA,Ceiling[q/2]]],labelDat=tools`stylizedRepData[repA]},Set[representationAlgebra[out],labelDat[[3]]];Set[tools`stylizedRepData[out],{ToString[First[Dimensions[out]]],"r",labelDat[[3]],power[labelDat[[4]],q],labelDat[[-1]]}];Set[tools`drawTensor[out],tools`graphicalDotPower[power[labelDat[[4]],q],3]];out];

(*symmetric tensor-powers of concrete representations*)
symPower[repA_SparseArray,q_Integer]/;q>=1:=If[q==1,repA,Module[{scale,aq=repPower[repA,q],out,alg=representationAlgebra[repA],label=tools`stylizedRepData[repA],pwrs,project,leftP,rightP,d=Dimensions[repA][[-1]],tuples,imageRule,scale2},tuples=Tuples[Range[d],{q}];imageRule=Association[Thread[DeleteDuplicates[Sort/@tuples]->Range[Length[DeleteDuplicates[Sort/@tuples]]]]];pwrs=(d^(q-#1)&)/@Range[q];leftP=Transpose[SparseArray[({pwrs . (#1-1)+1,Sort[#1]/. imageRule}->1&)/@tuples,{d^q,Length[imageRule]}]];rightP=SparseArray[({pwrs . (#1-1)+1,Sort[#1]/. imageRule}->Function[{tuple},Module[{grps=Count[tuple,#]&/@DeleteDuplicates[tuple]},Times@@(grps!)]][#]&)/@tuples,{d^q,Length[imageRule]}];out=SparseArray[1/q! (dot[leftP,aq,rightP])];Set[tools`normalRepresentationQ[out],True];Set[representationAlgebra[out],alg];Set[tools`stylizedRepData[out],{ToString[First[Dimensions[out]]],"r",alg,powers[label[[4]],q],label[[-1]]}];Set[tools`drawTensor[out],tools`graphicalDotPower[powers[label[[4]],q],3]];If[Head[Head[dynkinLabel[repA]]]===w,Set[dynkinLabel[out],symPowerDecomposition[dynkinLabel[repA],q]](*,Set[dynkinLabel[out],tools`highestWeightLabels[Head[representationAlgebra[repA]]][tools`symPowerWeightLattice[representationAlgebra[repA],Normal[representationWeights[repA,True]],q]]]*)];out]];

(*antisymmetric tensor-powers of concrete representations*)
antiSymPower[repA_SparseArray,q_Integer]/;q>=1&&q<=First[Dimensions[repA]]:=If[q==1,repA,Module[{alg=representationAlgebra[repA],out,aq=repPower[repA,q],label=tools`stylizedRepData[repA],pwrs,project,d=Dimensions[repA][[-1]],tuples,imageRule},tuples=Subsets[Range[d],{q}];imageRule=Association[Thread[tuples->Range[Binomial[d,q]]]];pwrs=(d^(q-#1)&)/@Range[q];project=SparseArray[({pwrs . (#1-1)+1,Sort[#1]/. imageRule}->Signature[#1]&)/@Join@@Permutations/@tuples,{d^q,Binomial[d,q]}]; out=SparseArray[1/q!dot[Transpose[project] , aq , project]];Set[tools`normalRepresentationQ[out],True];Set[representationAlgebra[out],alg];Set[tools`stylizedRepData[out],{ToString[First[Dimensions[out]]],"r",alg,powera[label[[4]],q],label[[-1]]}];Set[tools`drawTensor[out],tools`graphicalDotPower[powera[label[[4]],q],3]];If[Head[Head[dynkinLabel[repA]]]===w,Set[dynkinLabel[out],antiSymPowerDecomposition[dynkinLabel[repA],q]]];out]];


(* ::Subsection:: *)
(*Projections of Tensor Product Reps into Casimir Eigen-Subspaces*)


(*projectors of product representations into quadratic-casimir eigenspaces*)
productRepProjectors[repA_SparseArray,repB_SparseArray]/;SameQ@@(representationAlgebra/@{repA,repB}):=productRepProjectors[{},repA,repB];productRepProjectors[target_List,repA_SparseArray,repB_SparseArray]/;SameQ@@(representationAlgebra/@{repA,repB}):=Module[{c2List,prod,algebra=representationAlgebra[repA],preimageWeights,imageDecomp,imageWeights,imageEigenvalues,range,pos,projDat,out},prod=If[SameQ@@{repA,repB},{productRep[symPower[repA,2]],productRep[antiSymPower[repA,2]]},{productRep[repA,repB]}];c2List=casimirC2/@prod;preimageWeights=Cases[dynkinLabel[#],w[q_][x__Integer],{0,\[Infinity]}]&/@{repA,repB};imageDecomp=tensorProductDecomposition@@@Tuples[preimageWeights];imageWeights=DeleteDuplicates[Join[Cases[imageDecomp,w[q_][x__Integer],{0,\[Infinity]}]]];imageEigenvalues=casimirEigenvalue/@imageWeights;range=If[target==={},Range[Length[DeleteDuplicates@imageEigenvalues]],pos=Flatten[Position[List@@@imageWeights,List@@target]];If[Length[pos]==0,{},Flatten[Position[DeleteDuplicates[imageEigenvalues],imageEigenvalues[[pos[[1]]]]]]]];projDat=If[Length[DeleteDuplicates[imageEigenvalues]]==1,{{imageWeights,SparseArray[{x_,x_}:>1,Dimensions[#]]}}&/@c2List,Select[#,Tr[#[[-1]]]>0&]&/@(Function[{ls,mats},{imageWeights[[Flatten[Position[imageEigenvalues,ls[[1]]]]]],SparseArray[1/Times@@((ls[[1]]-#)&/@ls[[2;;-1]]) (dot@@mats[[2;;-1]])]}]@@@#&/@(Transpose/@Partition[#,Length[#],1,1][[range]]&/@(Table[{\[Lambda],((SparseArray[(c2-SparseArray[{x_,x_}:>\[Lambda],Dimensions[c2]])]))},{c2,c2List},{\[Lambda],DeleteDuplicates[imageEigenvalues]}])))];out=Join@@(Function[{pList,seed},Function[{labels,projector},Module[{indepR=tools`independentRows[projector],r,firstDat,induced,ord,sym},r=projector[[indepR]];firstDat={r,seed,dot[projector,Transpose[r],SparseArray[inverse[dot[r,Transpose[r]]]]]};ord=If[Tr[projector]==1,{1},Ordering[{-Total[#],Reverse[#]}&/@Normal[representationRoots[dot@@firstDat]]]];induced=dot@@{firstDat[[1,ord]],firstDat[[2]],firstDat[[3,All,ord]]};sym=Which[Length[labels]>1,SparseArray[{x_,x_}:>1,{Length[First[firstDat]],Length[First[firstDat]]}],List@@labels[[1]]===Normal[dynkinLabel[algebra]]&&Length[DeleteDuplicates[Dimensions[induced]]]==1,findSimilarity[induced,adjointRep[algebra]],List@@labels[[1]]===preimageWeights[[1]]&&Dimensions[induced]===Dimensions[repA],findSimilarity[induced,repA],List@@labels[[1]]===preimageWeights[[2]]&&Dimensions[induced]===Dimensions[repB],findSimilarity[induced,repB],List@@labels[[1]]===PadRight[{1},algebra[[1]]]&&First[Dimensions[induced]]===Length[fundamentalRep[algebra]],findSimilarity[induced,fundamentalRep[algebra]],True,SparseArray[{x_,x_}:>1,{Length[First[firstDat]],Length[First[firstDat]]}]];{labels,dot@@{inverse[sym],firstDat[[1,ord]],firstDat[[2]],firstDat[[3,All,ord]],sym},dot[If[repA===repB,If[Dimensions[seed][[1]]==(Binomial[Dimensions[repA][[1]],2]),tools`antiSymPartition[firstDat[[3,All,ord]],Dimensions[repA][[1]]],tools`symPartition[firstDat[[3,All,ord]],Dimensions[repA][[1]]]],Partition[firstDat[[3,All,ord]],Dimensions[repB][[1]]]],sym]}]]@@@pList]@@@Transpose[{projDat,prod}]);Function[{dat},Module[{l=If[Length[dat[[1]]]>1,plus@@(times[1,#]&/@(dat[[1]])),dat[[1,1]]]},Set[representationAlgebra[dat[[2]]],algebra];Set[tools`normalRepresentationQ[dat[[2]]],True];If[Head[tools`drawTensor[dat[[2]]]]===tools`drawTensor,Set[tools`stylizedRepData[dat[[2]]],{ToString[First@Dimensions[dat[[2]]]],"r",algebra,l,tools`repColour[w[a][1,0,0,0]]}];];]]/@out;out];

(*constructing an explicit (largexlarge) projector from clebsch-data*)
fromClebschToProjector[clebsch_SparseArray]:=dot[(Join@@clebsch),inverse[Transpose[Join@@clebsch] . (Join@@clebsch)],Transpose[Join@@clebsch]];

(*constructing an explicit pair of left-right projectors from clebsch-data*)
fromClebschToLRprojectors[clebsch_SparseArray]:={dot[inverse[dot[Transpose[Join@@clebsch],(Join@@clebsch)]],Transpose[Join@@clebsch]],(Join@@clebsch)};


(* ::Subsection:: *)
(*Summing of Representations*)


repSum[repA_SparseArray,repB_SparseArray]:=Module[{rulesA=ArrayRules[repA][[1;;-2]],rulesB=List@@@ArrayRules[repB][[1;;-2]],dimA=Dimensions[repA][[1]],out,labelDat=tools`stylizedRepData/@{repA,repB}},out=SparseArray[Join[rulesA,Rule[(#1+{dimA,0,dimA}),#2]&@@@rulesB],ReplacePart[Dimensions[repA]+Dimensions[repB],2->Dimensions[repA][[2]]]];tools`stylizedRepData[out]={ToString[First[Dimensions[out]]],"r",labelDat[[1,3]],tools`addDynkinLabels[labelDat[[1,4]],labelDat[[2,4]]],RGBColor[0.2,0.2,0.6]};Set[dynkinLabel[out],tools`addDynkinLabels[labelDat[[1,4]],labelDat[[2,4]]]];Set[tools`normalRepresentationQ[out],True];Set[representationAlgebra[out],labelDat[[1,3]]];Set[tools`drawTensor[out],tools`graphicalDotPower[tools`addDynkinLabels[labelDat[[1,4]],labelDat[[2,4]]],3]];out];
repSum[repA_SparseArray,repC__SparseArray]:=repSum[repSum[repA,First[{repC}]],Sequence@@{repC}[[2;;-1]]];
repSum[n_Integer,repA_SparseArray]:=repSum@@(repA&/@Range[n]);repSum[repA_SparseArray,n_Integer]:=repSum@@(repA&/@Range[n]);


(* ::Subsubsection::Closed:: *)
(*Backend:*)


tools`addDynkinLabels[label1_,label2_]/;(Count[label1,w[alg_Symbol][weights__Integer],{0,\[Infinity]}]>0)&&(Count[label2,w[alg_Symbol][weights__Integer],{0,\[Infinity]}]>0):=Module[{left,right},plus@@(times[Total[#[[All,1]]],#[[1,2]]]&/@GatherBy[SortBy[Join@@(Which[Head[#]===plus,((List@@#)/.times[x_Integer,y_]:>{x,y}),Head[#]===times,(({#})/.times[x_Integer,y_]:>{x,y}),True,{{1,#}}]&/@{label1,label2}),representationDimension[Last[#]]&],Last])];

tools`antiSymPartition[array_,dim_]:=Module[{rules=Association[Thread[Rule[Range[Binomial[dim,2]],Subsets[Range[dim],{2}]]]],rules0=List@@@ArrayRules[array][[1;;-2]]},tools`cleanArray[SparseArray[(#-Transpose[#,Join[{2,1},Range[Length[Dimensions[array]]-1]+2]])]]&@SparseArray[Function[{slots,val},Join[(slots[[1]]/.rules),slots[[2;;-1]]]->val]@@@rules0,Join[{dim,dim},Dimensions[array][[2;;-1]]]]];
tools`symPartition[array_,dim_]:=Module[{rules=Association[Thread[Rule[Range[Binomial[dim,2]+dim],DeleteDuplicates[Sort/@Tuples[Range[dim],{2}]]]]],rules0=List@@@ArrayRules[array][[1;;-2]]},tools`cleanArray[SparseArray[(#+Transpose[#,Join[{2,1},Range[Length[Dimensions[array]]-1]+2]])]]&@SparseArray[Function[{slots,val},Join[(slots[[1]]/.rules),slots[[2;;-1]]]->val]@@@rules0,Join[{dim,dim},Dimensions[array][[2;;-1]]]]];


(* ::Section:: *)
(*Analysis and Characteristics of Concrete Representations*)


(* ::Subsection:: *)
(*Characteristics of Concrete Representations*)


representationAlgebra[rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]](*&&tools`normalRepresentationQ[rep]*):=If[Length[rep["NonzeroValues"]]==0,tools`guessAlgebra[Dimensions[rep][[2]]],representationAlgebra[rep]=If[Length[DeleteDuplicates[Dimensions[rep]]]>1,representationAlgebra[inducedAdjoint[rep]],Module[{adj=inducedAdjoint[rep]},If[Not[Equal[adj,rep]],representationAlgebra[adj],Module[{highestMark=Normal@First[representationRoots[rep,True]]},Which[MemberQ[{{1,2,3,2,1,2},{1,2,3,4,3,2,2},{2,3,4,5,6,4,2,3},{2,4,3,2},{3,2}},highestMark],(highestMark/.Thread[Rule[{{1,2,3,2,1,2},{1,2,3,4,3,2,2},{2,3,4,5,6,4,2,3},{2,4,3,2},{3,2}},{e[6],e[7],e[8],f[4],g[2]}]]),DeleteDuplicates[highestMark]=={1},a[Length[highestMark]],DeleteDuplicates[highestMark[[2;;-1]]]=={2},b[Length[highestMark]],DeleteDuplicates[highestMark[[1;;-2]]]=={2},c[Length[highestMark]],DeleteDuplicates[highestMark[[2;;-3]]]==={2}&&DeleteDuplicates[highestMark[[{1,-2,-1}]]]==={1},d[Length[highestMark]],True,"?"]]]]]];

representationDimension[rep_SparseArray]:=First[Dimensions[rep]];


irreducibleRepresentationQ[rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]:=If[True(*tools`normalRepresentationQ[rep]*),Module[{marks=Normal[representationRoots[rep,True]],algebra=representationAlgebra[rep]},If[Count[marks,First[marks]]>1,False,Last[Dimensions[rep]]==representationDimension[w[Head[algebra]]@@(First[marks] . cartan[algebra])]]],"?"];

(*checking a representation's reality from its weights in the Chevalley basis*)
realRepresentationQ[rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]/;tools`normalRepresentationQ[rep]:=Length[SparseArray[#+Reverse[#]]["NonzeroValues"]]==0&@representationRoots[rep,True];

(*checking a representation's pseudo-reality from its weights in the Chevalley basis*)
pseudoRealRepresentationQ[rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]/;tools`normalRepresentationQ[rep]:=If[Not[irreducibleRepresentationQ[rep]],Print["Pseudo-reality only makes sense for irreducible representations."];False,Module[{marks=Normal[representationRoots[rep,True]],algebra=representationAlgebra[rep]},pseudoRealRepresentationQ[w[Head[algebra]]@@(First[marks] . cartan[algebra])]]];


dynkinIndex[rep_SparseArray]:=repTrace[rep,2,False][[1,-1]]/repTrace[fundamentalRep[representationAlgebra[rep]],2,False][[1,-1]];


(* ::Subsection:: *)
(*Similarity Transformations*)


selfDualityMetric[rep_SparseArray]/;realRepresentationQ[rep]:=selfDualityMetric[rep]=Module[{out=If[inducedAdjoint[rep]===rep,killingMetric[representationAlgebra[rep]],findSimilarity[rep,conjugateRep[rep]]],inv},inv=inverse[out];Set[tools`stylizedTensor[out],tools`stylizedMetric[rep]];Set[tools`drawTensor[out],tools`graphicalMetric[rep]];If[Not[TrueQ[SameQ[out,inv]]],Set[tools`stylizedTensor[inv],tools`stylizedMetric[rep,True]];Set[tools`drawTensor[inv],tools`graphicalMetric[rep,True]];];out];


(* ::Subsection:: *)
(*Weight Systems of Representations (in Chevalley Basis)*)


(*extraction of cartan subalgebra*)
cartanGenerators[rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]:=Module[{adj=Transpose@inducedAdjoint[rep],slots},slots=Select[Range[Length[adj]],Length[Diagonal[adj[[#]]]["NonzeroValues"]]==Length[adj[[#]]["NonzeroValues"]]&];rep[[All,slots,All]]];

(*Weight systems for concrete (not-necessarily-irreducible) representations*)
representationRoots[rep_SparseArray,sortedQ_:False]:=Module[{direct=Transpose[Diagonal/@Transpose[cartanGenerators[rep],{2,1,3}]]},If[TrueQ[sortedQ],SparseArray[SortBy[Normal[direct],{-Total[#],-#}&]],SparseArray[direct]]];

representationWeights[rep_SparseArray,sortedQ_:False]:=Module[{direct=Transpose[Diagonal/@Transpose[cartanGenerators[rep],{2,1,3}]],cart=cartan[representationAlgebra[rep]]},If[TrueQ[sortedQ],SparseArray[SortBy[Normal[direct],{-Total[#],-#}&]] . cart,SparseArray[direct] . cart]];

(*Dynkin-labels for concrete representations in the Chevalley basis*)
dynkinLabel[rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]&&tools`legalAlgebraTrueQ[representationAlgebra[rep]]:=If[Not[tools`normalRepresentationQ[rep]],"?",If[True,Set[dynkinLabel[rep],#],#]&@If[Length[rep["NonzeroValues"]]==0,Module[{algebra=representationAlgebra[rep]},w[Head[algebra]]@@PadRight[{0},First[algebra]]],Module[{marks=Normal[representationRoots[rep,True]],algebra=representationAlgebra[rep]},If[Last[Dimensions[rep]]===representationDimension[w[Head[algebra]]@@(First[marks] . cartan[algebra])],w[Head[algebra]]@@(marks[[1]] . cartan[algebra]),Module[{lattices,lattice,remainingLattice,removal,removalRule},remainingLattice={Count[marks,#],# . cartan[algebra]}&/@DeleteDuplicates[marks];removal={remainingLattice[[1,1]],tools`highestWeightLattice[w[Head[algebra]]@@remainingLattice[[1,2]]]};removalRule=Association[w@@#2->#1*First[removal]&@@@removal[[2]]];lattice=removal[[2]]&/@Range[removal[[1]]];remainingLattice=DeleteCases[({#1-(((w@@#2)/.removalRule)/.w[x__]:>0),#2}&@@@remainingLattice),{0,x__}];While[Length[remainingLattice]>0,(removal={remainingLattice[[1,1]],tools`highestWeightLattice[w[Head[algebra]]@@remainingLattice[[1,2]]]};removalRule=Association[w@@#2->#1*First[removal]&@@@removal[[2]]];lattice=Join[lattice,removal[[2]]&/@Range[removal[[1]]]];remainingLattice=DeleteCases[({#1-(((w@@#2)/.removalRule)/.w[x__]:>0),#2}&@@@remainingLattice),{0,x__}];)];lattices=(SortBy[#,-#[[2]]&]&/@#&/@(GatherBy[#,{-Total[#[[2]] . inverse[cartan[algebra]]]}&]&/@Reverse[lattice]));(((plus@@(times[Total[#[[All,1]]],w[Head[algebra]]@@#[[1,2]]]&/@GatherBy[lattices[[All,1,1]],Last])))/.{plus[times[1,w[a_Symbol][q__Integer]]]:>w[a][q],plus[times[mult_,w[a_Symbol][q__Integer]]]:>times[mult,w[a][q]]})]]]]];


(* ::Subsubsection::Closed:: *)
(*Backend: Tagging Representations in the Chevalley Basis*)


tools`normalRepresentationQ[rep_SparseArray]:=False;
tools`guessAlgebra[dim_Integer]:=Module[{guessList=Join[Cases[List[{e[6],78},{e[7],133},{e[8],248},{f[4],52},{g[2],14}],{x_,dim}][[All,1]],a/@Select[Range[Floor[Sqrt[dim]]],#(#+2)==dim&,1],b/@Select[Range[2,Floor[Sqrt[dim]]],#(2#+1)==dim&,1],d/@Select[Range[4,Floor[Sqrt[dim]]],#(2#-1)==dim&,1]]},If[Length[guessList]==0,"?",First[guessList]]];
tools`representationSpindles[rep_SparseArray]:=Module[{marks=Normal[representationRoots[rep,True]],algebra=representationAlgebra[rep],removalRule,remainingLattice,lattice,removal},remainingLattice={Count[marks,#],# . cartan[algebra]}&/@DeleteDuplicates[marks];removal={remainingLattice[[1,1]],tools`highestWeightLattice[w[Head[algebra]]@@remainingLattice[[1,2]]]};removalRule=Association[w@@#2->#1*First[removal]&@@@removal[[2]]];lattice=removal[[2]]&/@Range[removal[[1]]];remainingLattice=DeleteCases[({#1-(((w@@#2)/.removalRule)/.w[x__]:>0),#2}&@@@remainingLattice),{0,x__}];While[Length[remainingLattice]>0,(removal={remainingLattice[[1,1]],tools`highestWeightLattice[w[Head[algebra]]@@remainingLattice[[1,2]]]};removalRule=Association[w@@#2->#1*First[removal]&@@@removal[[2]]];lattice=Join[lattice,removal[[2]]&/@Range[removal[[1]]]];remainingLattice=DeleteCases[({#1-(((w@@#2)/.removalRule)/.w[x__]:>0),#2}&@@@remainingLattice),{0,x__}];)];SortBy[#,-#[[2]] . inverse[cartan[algebra]]&]&/@#&/@(GatherBy[#,{-Total[#[[2]] . inverse[cartan[algebra]]]}&]&/@lattice)];


(* ::Section:: *)
(*Construction of (Generally Higher-Rank) Colour Tensors from Concrete Representations*)


(* ::Subsection:: *)
(*Quadratic Casimir (as an operator)*)


casimirC2[rep_SparseArray]:=Module[{algebra=representationAlgebra[rep],out},If[tools`legalAlgebraTrueQ[algebra],out=tensorContract[{rep,rep,killingMetricInverse[algebra]},{{2,7},{3,4},{5,8}}];Set[tools`stylizedTensor[out],tools`stylizedCasimir[rep]];Set[tools`drawTensor[out],tools`graphicalCasimir[rep]];out]];


(* ::Subsection:: *)
(*Dot-Powers of Concrete Representations*)


dotPower[rep_SparseArray,1]:=rep;
dotPower[rep_SparseArray,n_Integer]:=dotPower[rep,n]=Module[{out=(tensorContract[rep&/@Range[n],Join[{Last[#1],First[#2]}&@@@Partition[Partition[Range[3(n)],3,3,1],2,1]]]),label},If[True(*TrueQ[setTrue]*),label=tools`stylizedRepData[rep];Set[tools`drawTensor[out],tools`graphicalDotPower[label[[4]],n+2]];Set[tools`stylizedTensor[out],tools`stylizedDotPower[rep,n+2]];];out];
dotPower[rep_SparseArray,{orderSequence__Integer}]:=Module[{base=dotPower[rep,Length[{orderSequence}]],label,perm,out},perm=RotateLeft[Join[{Length[{orderSequence}]+2,1},{orderSequence}+1]];out=Transpose[base,perm];If[True(*TrueQ[setTrue]*),label=tools`stylizedRepData[rep];Set[tools`drawTensor[out],tools`graphicalDotPower[label[[4]],Length[perm],perm]];Set[tools`stylizedTensor[out],tools`stylizedDotPower[rep,{orderSequence}]];If[Length[{orderSequence}]==2,Set[tools`drawTensor[out-Transpose[out,{1,3,2,4}]],Row[{tools`graphicalDotPower[label[[4]],Length[perm],perm],Style["-",FontSize->20],tools`graphicalDotPower[label[[4]],Length[perm],{1,3,2,4}]}]]];];out];


(* ::Subsection:: *)
(*(Multi-)Trace Tensors Constructed from Concrete Representations*)


repTrace[rep_SparseArray,n_Integer]:=(*repTrace[rep,n]=*)Module[{out=repTrace[rep,n,False],label=tools`stylizedRepData[rep]},If[Head[tools`drawTensor[out]]===tools`drawTensor,Set[tools`drawTensor[out],tools`graphicalTrR[label[[4]],n]];Set[tools`stylizedTensor[out],tools`stylizedTr[{label[[4]],label[[3]]},Range[n]]];];out];
repTrace[rep_SparseArray,n_Integer,False]:=repTrace[rep,n,False]=Module[{out=tensorContract[rep&/@Range[n],Join[{Last[#1],First[#2]}&@@@Partition[Partition[Range[3(n)],3,3,1],2,1,1]]]},out];
repTrace[rep_SparseArray,{q__Integer}]:=Module[{out=If[Length[{q}]==1,repTrace[rep,{q}[[1]],False],If[OrderedQ[{q}],Set[repTrace[rep,{q}],TensorProduct[repTrace[rep,{q}[[1;;-2]]],repTrace[rep,Last[{q}],False]]],Module[{lens=Range[{q}[[#]]]+Total[{q}[[1;;#-1]]]&/@Range[Length[{q}]]},lens=Join@@lens[[Ordering[Length/@lens]]];Transpose[repTrace[rep,Sort[{q}]],lens]]]]},out];
repTrace[rep_SparseArray,{{bits___Integer},y___List}]:=Module[{out=Transpose[repTrace[rep,Length/@Sort[{{bits},y}]],Flatten[{{bits},y}[[Ordering[{{bits},y}]]]]],label=tools`stylizedRepData[rep]},Set[tools`drawTensor[out],Row@(tools`graphicalTrR[label[[4]],#]&/@{{bits},y})];Set[tools`stylizedTensor[out],tools`stylizedTr[{label[[4]],label[[3]]},{bits},y]];out];
repTrace[rep_SparseArray,{{bits___Integer},y___List},True]:=Module[{repDual,algebra=representationAlgebra[rep],out,label=tools`stylizedRepData[rep]},repDual=Transpose[tensorContract[{rep,killingMetricInverse[algebra]},{2,4}],{3,1,2}];out=Transpose[repTrace[repDual,Length/@Sort[{{bits},y}]],Flatten[{{bits},y}[[Ordering[{{bits},y}]]]]];Set[tools`drawTensor[out],Row@(tools`graphicalTrR[label[[4]],#,True]&/@{{bits},y})];Set[tools`stylizedTensor[out],tools`stylizedTr[{label[[4]],label[[3]],True},{bits},y]];out];


(* ::Section:: *)
(*Colour Tensors Related to Scattering Amplitudes for Arbitrary Gauge Groups*)


(* ::Subsection:: *)
(*All-Adjoint Scattering: (Multi-)Traces*)


singleTraceTensors[littleN_Integer]/;littleN>=2:=trR[{1,##}]&@@@Permutations[Range[2,littleN]];
multiTraceTensors[littleN_Integer]/;littleN>=2:=multiTraceTensors[littleN]=DeleteDuplicates[(Sort[PermutationCycles/@Select[Permutations[Range[littleN]],Count[Transpose[{#,Range[littleN]}],{x_,x_}]==0&]]/.Cycles[{a__}]:>trR[a])];

(*traces over the generators of real representations are dihedrally symmetric, these inlcude only dihedral equivalence class generators*)
realSingleTraceTensors[littleN_Integer]/;littleN>=2:=trR[{1,##}]&@@@Select[Permutations[Range[2,littleN]],OrderedQ[#[[{1,-1}]]]&];
realMultiTraceTensors[littleN_Integer]/;littleN>=2:=realMultiTraceTensors[littleN]=Select[multiTraceTensors[littleN],And@@(OrderedQ[#[[{2,-1}]]]&/@#)&];


(*same as above, but using trAd---which is necessarily real*)
adjointMultiTraceTensors[littleN_Integer]/;littleN>=4:=realMultiTraceTensors[littleN]/.trR->trAd;

(*tree amplitude expansion into trF or trR objects---*using* dihedral symmetry of partial amplitudes and taking dynkinIndex[F]=1
By default, the second argument is taken to be True, using trF objects---making using of the dihedral symmetry of partial amplitudes and our convention that dynkinIndex[R]=1;
If the optional second argument is specified as False, then trR objects are used, requiring an overal scaling of 1/(dynkinIndex[R]); 
The optional third argument, if set to True, then dihedral symmetry of trace tensors *VALID ONLY FOR REAL REPRESENTATIONS* is also used.
*)
treeAmpTraceExpansion[n_Integer,fundamentalRepQ_:True,realRepQ_:False]:=If[TrueQ[fundamentalRepQ],treeAmpTraceExpansion[n,fundamentalRepQ,realRepQ]=If[TrueQ[realRepQ],2Total[amp[1,##](trF[{1,##}])&@@@Select[Permutations[Range[2,n]],OrderedQ[#[[{1,-1}]]]&]],Total[amp[1,##](trF[{1,##}]+Power[-1,n]trF[{1,Sequence@@Reverse[{##}]}])&@@@Select[Permutations[Range[2,n]],OrderedQ[#[[{1,-1}]]]&]]],1/dynkinIndex[R] (treeAmpTraceExpansion[n,True,realRepQ]/.{trF->trR})];


(* ::Subsection:: *)
(*All-Adjoint Scattering: DDM ('f-graphs')*)


ddmTreeAmpTensors[littleN_Integer]/;littleN>=4:=ddmTreeAmpTensors[littleN]=ddmTensor[1,##,littleN]&@@@Permutations[Range[2,littleN-1]];
ddmTreeAmpTensors[littleN_Integer,{a_Integer,b_Integer}]/;littleN>=4&&a!=b&&Min[{a,b}]>=1&&Max[{a,b}]<=littleN:=ddmTreeAmpTensors[littleN,{a,b}]=ddmTensor[a,##,b]&@@@Permutations[Complement[Range[littleN],{a,b}]];

(*n-adjoint tree amplitudes expressed in terms of DDM tree-amp tensors*)
treeAmpDDMExpansion[n_Integer]:=treeAmpDDMExpansion[n]=Total[amp[1,##,n]ddmTensor[1,##,n]&@@@Permutations[Range[2,n-1]]];
treeAmpDDMExpansion[n_Integer,{a_Integer,b_Integer}]/;1<=Min[{a,b}]<Max[{a,b}]<=n:=treeAmpDDMExpansion[n,{a,b}]=Total[amp[a,##,b]ddmTensor[a,##,b]&@@@Permutations[Complement[Range[n],{a,b}]]];


(* ::Subsection:: *)
(*(Generic) Relations among Colour Tensors and Partial Amplitudes*)


(*decomposition of any ddmTensor[] objects appearing in exprn into tensors of the form ddmTensor[1,...,n]*)
jacobiReduce[exprn_]:=Module[{tensors=DeleteDuplicates@Cases[exprn,ddmTensor[__],{0,\[Infinity]}],images,one,n,rule},If[Length[tensors]==0,exprn,(n=Length[List@@First[tensors]];jacobiReduce[{1,n},exprn])]];
(*decomposition of any ddmTensor[] objects appearing in exprn into tensors of the form ddmTensor[x,...,y]*)
jacobiReduce[{x_Integer,y_Integer},exprn_]:=Module[{tensors=DeleteDuplicates@Cases[exprn,ddmTensor[__],{0,\[Infinity]}],images,one,len,n,rule},If[Length[tensors]==0,exprn,(len=Length[List@@First[tensors]];{one,n}=Mod[{x,y},len,1];If[SameQ[one,n],exprn,(images=tensors/.{ddmTensor[a___,one,b___]:>Which[Length[{b}]==0,Power[-1,len]ddmTensor@@Reverse[{a,one,b}],Length[{b}]==1,Power[-1,len-1]ddmTensor@@Reverse[{a,b,one}],Length[{a}]==1,-ddmTensor[one,a,b],Length[{b}]<Length[{a}],Power[-1,len]ddmTensor@@Reverse[{a,one,b}],True,ddmTensor[a,one,b]]}//.{ddmTensor[X___Integer,a_Integer,one,Y___Integer]:>If[Length[{X}]==0,-ddmTensor[one,a,Y],(*If[Length[{Y}]==1,-1,1]*)(ddmTensor[X,one,a,Y]-Power[-1,Length[{X}]]ddmTensor[one,a,Reverse@{X},Y])],ddmTensor[q___Integer,{},r___Integer]:>ddmTensor[q,r],ddmTensor[q___Integer,{s_},r___Integer]:>ddmTensor[q,s,r],ddmTensor[q___Integer,{s_,t_},r___Integer]:>ddmTensor[q,s,t,r]-ddmTensor[q,t,s,r],ddmTensor[q___Integer,{s_,t__},r___Integer]:>ddmTensor[q,s,{t},r]-ddmTensor[q,{t},s,r]}//.{ddmTensor[X___Integer,n,a_Integer,Y___Integer]:>If[Length[{Y}]==0,-ddmTensor[X,a,n],(ddmTensor[X,a,n,Y]-Power[-1,Length[{Y}]]ddmTensor[X,Reverse@{Y},a,n])],ddmTensor[q___Integer,{},r___Integer]:>ddmTensor[q,r],ddmTensor[q___Integer,{s_},r___Integer]:>ddmTensor[q,s,r],ddmTensor[q___Integer,{s_,t_},r___Integer]:>ddmTensor[q,s,t,r]-ddmTensor[q,t,s,r],ddmTensor[q___Integer,{s__,t_},r___Integer]:>ddmTensor[q,{s},t,r]-ddmTensor[q,t,{s},r]};rule=Association[Thread[Rule[tensors,images]]];exprn/.rule)])]];

(*decomposition of partial amps into those of the form amp[1,...,n]*)
kkReduce[exprn_]:=Module[{amps=DeleteDuplicates@Cases[exprn,amp[__],{0,\[Infinity]}],images,one,n,rule},If[Length[amps]==0,exprn,(n=Length[List@@First[amps]];kkReduce[{1,n},exprn])]];
(*decomposition of partial amps into those of the form amp[x,...,y]*)
kkReduce[{x_Integer,y_Integer},exprn_]:=Module[{amps=DeleteDuplicates@Cases[exprn,amp[__],{0,\[Infinity]}],images,one,n,rule},If[Length[amps]==0,exprn,(n=Length[List@@First[amps]];{one,n}=Mod[{x,y},n,1];images=(amps/.amp[a___,one,b___]:>amp[one,b,a])/.amp[one,a___,n,b___]:>Power[-1,Length[{b}]]Total[amp[one,##,n]&@@@shuffle[{a},Reverse[{b}]]];rule=Association[Thread[Rule[amps,images]]];exprn/.rule)]];

(*expansion of ddmTensor[]'s into single-trace trF[] objects*)
ddmToTrace[fundamentalRepQ_:True,exprn_]:=Module[{rule,images,tensors=DeleteDuplicates@Cases[exprn,ddmTensor[__],{0,\[Infinity]}],out},If[Length[tensors]==0,exprn,(images=tools`ddmToTrace@@@tensors;rule=Association[Thread[Rule[tensors,images]]];out=(exprn/.rule);If[Not[TrueQ[fundamentalRepQ]],1/dynkinIndex[R](out/.{trF->trR}),out])]];


(* ::Subsection:: *)
(*Arbitrarily-Charged Gauge/Matter Tree-Level Amplitudes in Arbitrary Gauge Theories *)


(*These are tensors for the case of *indistinguishable* charged fermions*)
fermionicTreeAmpTensors[nFermions_Integer,nGluons_Integer:0]:=Module[{seed=tools`fermionicTreeAmpTensorsDistinct[nFermions,nGluons],permutations=Thread[Rule[fb/@Range[nFermions],#]]&/@Permutations[fb/@Range[nFermions]]},Join@@(seed/.permutations)];


(* ::Subsubsection::Closed:: *)
(*Backend:*)


tools`traceSeedList[n_Integer]/;n>=2:=trR@@@Function[{part},Range[part[[#]]]+Total[part[[1;;#-1]]]&/@Range[Length[part]]]/@Reverse[Reverse/@Select[IntegerPartitions[n],Min[#]>=2&]];

tools`ddmToTrace[3]=trF[{1,2,3}]-trF[{1,3,2}];
tools`ddmToTrace[n_Integer]:=tools`ddmToTrace[n]=#1-#2&@@(tools`ddmToTrace[n-1]/.{{trF[x__]:>trF@@({x}/.(n-1->Sequence@@{n-1,n}))},{trF[x__]:>trF@@({x}/.(n-1->Sequence@@{n,n-1}))}});
tools`ddmToTrace[first_Integer,rest__Integer]:=tools`ddmToTrace[Length[{rest}]+1]/.trF[x_]:>trF@@({x}/.Thread[Rule[Range[Length[{rest}]+1],{first,rest}]])/.trF[{x__Integer}]:>trF@(Partition[{x},Length[{x}],1,1][[First[Ordering[{x}]]]]);

tools`dyckStrings[0]={""};tools`dyckStrings[1]={"ab"};tools`dyckStrings[n_Integer]/;n>1:=tools`dyckStrings[n]=DeleteDuplicates[Join@@StringReplaceList[tools`dyckStrings[n-1],{"ab"->"aabb","ab"->"abab"}]];tools`dyckPairs[k_Integer]/;k>=1:=tools`dyckPairs[k]=Module[{dyck=Characters[tools`dyckStrings[k]],qLabels,ords,places},places=GatherBy[Transpose[{Range[2k],#}],Last][[All,All,1]]&/@dyck;places=Function[{a,b},Ordering[Join@@{a[[Ordering[Function[{no},no-Length[Select[b,#<a[[no]]&]]]/@Range[k]]]],b[[Ordering[Function[{no},Length[Select[a,#<b[[no]]&]]-no-1]/@Range[k]]]]}]]@@@places;(Join@@Transpose[Partition[Range[2k],2]])[[#]]&/@places];
tools`fermionicTreeAmpTensorsDistinct[nFermions_Integer,nGluons_Integer:0]/;(nGluons>=0&&(2nFermions+nGluons)>=4):=tools`fermionicTreeAmpTensorsDistinct[nFermions,nGluons]=Which[nGluons==0,Module[{args,pairs=tools`dyckPairs[nFermions-1],qList,qPerms=Join@@@Permutations[{f[#],fb[#]}&/@Range[2,nFermions]]},qList=#1[[#2]]&@@@(Tuples[{qPerms,pairs}]);args={f[1],##,fb[1]}&@@@qList;joTensor@@@({#,Partition[Ordering[#[[All,1]]][[1;;2nFermions]],2]}&/@args)],nFermions==0,ddmTensor[1,##,nGluons]&@@@Permutations[Range[2,nGluons]],nFermions==1,(joTensor[{f[1],##,fb[1]},{{1,nGluons+2}}]&@@@Permutations[g/@(Range[nGluons]+1)]),True,Module[{args,pairs=tools`dyckPairs[nFermions-1],gPerms=Permutations[g/@(Range[nGluons]+nFermions)],qList,qPerms=Join@@@Permutations[{f[#],fb[#]}&/@Range[2,nFermions]]},qList=#1[[#2]]&@@@(Tuples[{qPerms,pairs}]);args={f[1],##,fb[1]}&@@@Join@@(shuffle@@@Tuples[{gPerms,qList}]);joTensor@@@({#,Partition[Ordering[#[[All,1]]][[1;;2nFermions]],2]}&/@args)]];


(* ::Section:: *)
(*Clebsch-Gordon Colour Tensors (and Bases) for a[1] Gauge Theory*)


(* ::Subsection:: *)
(*Collections of Clebsch Colour Tensor Bases in a[1] Gauge Theory*)


(*basis of a1 Clebsch colour tensors involving n external adjoints*)
a1ClebschBasis[littleN_Integer]/;littleN>=3:=a1ClebschBasis[littleN]=clebschTensor@@@(tools`a1ClebschTensorsVertexList[littleN][[All,2;;-1,1]]);
(*basis of a1 Clebsch colour tensors involving n external adjoints for which the external legs have been permuted by {legOrder}*)
a1ClebschBasis[littleN_Integer,{legOrder__Integer}]/;Length[{legOrder}]==littleN>=3&&Sort[{legOrder}]===Range[Length[{legOrder}]]:=a1ClebschBasis[littleN]/.clebschTensor[x___]:>clebschTensor[x,{legOrder}];

(*Clebsch colour bases for arbitrary collections of charged particles in a[1] gauge theory
---particles assigned weights according to {weightList}*)
a1ClebschBasis[{weightList__Integer}]/;Length[{weightList}]>=4:=If[DeleteDuplicates[Sign[{weightList}]]=={1},a1ClebschBasis[{weightList}]=clebschTensor[##,{weightList}]&@@@(tools`clebschLists[weightList]),Module[{signs=Sign/@{weightList}},a1ClebschBasis[Abs[{weightList}]]/.clebschTensor[w__Integer,{wts__Integer}]:>clebschTensor[w,(signs*{wts})]]];

(*Clebsch colour bases for arbitrary collections of charged particles in a[1] gauge theory
---particles assigned weights according to {weightList} for particles 1,...,n, 
but for which the tree has been labelled with leaves arranged according to some permutation of [n] given by {legOrder}*)
a1ClebschBasis[{weightList__Integer},{legOrder__Integer}]/;Length[{legOrder}]==Length[{weightList}]>=3&&Sort[{legOrder}]==Range[Length[{legOrder}]]:=a1ClebschBasis[{weightList},{legOrder}]=clebschTensor[##,{weightList}[[{legOrder}]],{legOrder}]&@@@(tools`clebschLists[Sequence@@Abs[{weightList}][[{legOrder}]]])


(* ::Subsection:: *)
(*Relations Between Colour Tensors in a[1] Gauge Theory*)


a1TraceTensorToClebschCoefficients[n_Integer]:=a1TraceTensorToClebschCoefficients[n]=Module[{t0=AbsoluteTime[],basis=tools`a1AdjointClebschBasis[n],trBasis,out},trBasis=tools`a1TraceTensorsDual[n];out=Transpose[tensorContract[{basis,trBasis},Transpose[{Range[n]+1,Range[n]+n+2}]]] . SparseArray[DiagonalMatrix[1/tools`a1AdjointClebschBasisScaling[n]]];If[AbsoluteTime[]-t0>1,Print["Computation of Trace-to-Clebsch coefficients for ",n," adjoints of a[1] required ",niceTime[AbsoluteTime[]-t0]]];out];

a1TraceTensorEliminationRules[n_Integer]:=a1TraceTensorEliminationRules[n]=Module[{relations=tools`a1TraceToTraceData[n],symb=trF@@@realMultiTraceTensors[n],indep,t0=AbsoluteTime[],out,elim},indep=Join@@Select[GatherBy[List@@@(ArrayRules[relations][[1;;-2,1]]),Last[#]&],Length[#]==1&][[All,All,2]];elim=Complement[Range[Length[relations[[1]]]],indep];out=Rule@@@Transpose[{symb[[elim]],Transpose[relations][[elim]] . symb[[indep]]}];If[AbsoluteTime[]-t0>1,Print["Finding all elimination rules for Trace tensors with ",n," adjoints required ",niceTime[AbsoluteTime[]-t0]]];out];


a1ddmTensorToClebschCoefficients[n_Integer]:=a1ddmTensorToClebschCoefficients[n]=Module[{t0=AbsoluteTime[],basis=tools`a1AdjointClebschBasis[n],ddmBasis,out},ddmBasis=tools`a1DDMtensorsDual[n];out=Transpose[tensorContract[{basis,ddmBasis},Transpose[{Range[n]+1,Range[n]+n+2}]]] . SparseArray[DiagonalMatrix[1/tools`a1AdjointClebschBasisScaling[n]]];If[AbsoluteTime[]-t0>1,Print["Computation of DDM-to-Clebsch coefficients for ",n," adjoints required ",niceTime[AbsoluteTime[]-t0]]];out];

a1ddmTensorEliminationRules[n_]:=a1ddmTensorEliminationRules[n]=Module[{relations=tools`a1DDMtoDDMdata[n],symb=ddmTensor[1,##,n]&@@@Permutations[Range[2,n-1]],indep,t0=AbsoluteTime[],out,elim},indep=Join@@Select[GatherBy[List@@@(ArrayRules[relations][[1;;-2,1]]),Last[#]&],Length[#]==1&][[All,All,2]];elim=Complement[Range[Length[relations[[1]]]],indep];If[Length[elim]===0,out={},out=Rule@@@Transpose[{symb[[elim]],Transpose[relations][[elim]] . symb[[indep]]}]];If[AbsoluteTime[]-t0>1,Print["Finding all elimination rules for DDM tensors with ",n," adjoints of a[1] required ",niceTime[AbsoluteTime[]-t0]]];out];


(* ::Subsubsection::Closed:: *)
(*Backend:*)


tools`riordanWords[1]={""};tools`riordanWords[2]={"aabb"};tools`riordanWords[n_]:=tools`riordanWords[n]=DeleteDuplicates[Join@@StringReplaceList[tools`riordanWords[n-1],{"ab"->"abab","abab"->"aaabbb","aaba"->"aabbaa"}]];
tools`a1ClebschTensorsSequences[n_Integer]:=tools`a1ClebschTensorsSequences[n]=Function[{list},Total[list[[1;;#-1]]]+1+list[[#]]&/@Range[2,Length[list]-2]]/@(Characters[StringReplace[StringReplace[tools`riordanWords[n],{"ab"->"p","aa"->"pp","ba"->"c","bb"->"mm"}],{"pp"->"p","mm"->"m"}]][[All,1;;-1]]/.{"p"->1,"c"->0,"m"->-1});
tools`a1ClebschTensorsVertexList[n_Integer]/;n>=3:={2#1-2,2,Sign[#2](2-2Abs[#2])}&@@@#&/@(Partition[#,2,1]&/@({2,##,-2}&@@@tools`a1ClebschTensorsSequences[n]));
tools`clebschVertexList[repWeights__Integer]/;Min[{repWeights}]>=0:=tools`clebschVertexList[repWeights]=Module[{labels=tools`clebschLists[repWeights]},{#1[[1]],#2,-#1[[2]]}&@@@#&/@(Transpose[{Partition[#,2,1],{repWeights}[[2;;-2]]}]&/@(RotateLeft[Join[{-1,1}*{repWeights}[[{-1,1}]],#]]&/@labels))];
tools`tensorPairImages[ab__Integer]/;Length[{ab}]==2&&Min[{ab}]>=0:=2(Range[#1+1]-1)+(#2-#1)&@@Sort[{ab}];tools`tensorPairImages[ab__Integer]/;Length[{ab}]==3&&Min[{ab}]>=0:=DeleteDuplicates@Sort@Flatten[tools`tensorPairImages[#,Last[{ab}]]&/@(tools`tensorPairImages@@{ab}[[1;;2]])];tools`tensorPairImages[ab__Integer]/;Length[{ab}]>3&&Min[{ab}]>=0:=DeleteDuplicates@Sort@Flatten[tools`tensorPairImages[#,Last[{ab}]]&/@(tools`tensorPairImages@@{ab}[[1;;-2]])];

tools`clebschLists[a_Integer,b_Integer,c_Integer,d_Integer]:=tools`clebschLists[a,b,c,d]=Partition[Intersection[tools`tensorPairImages[a,b],tools`tensorPairImages[c,d]],{1}];tools`clebschLists[a_Integer,b_Integer,c_Integer,d_Integer,e_Integer]:=tools`clebschLists[a,b,c,d,e]=Flatten/@Join@@(Tuples[{tools`clebschLists[a,b,c,#],{#}}]&/@Intersection[tools`tensorPairImages[a,b,c],tools`tensorPairImages[d,e]]);tools`clebschLists[a_Integer,b_Integer,c_Integer,d_Integer,e_Integer,f_Integer]:=tools`clebschLists[a,b,c,d,e,f]=Flatten/@(Join@@((Tuples[{tools`clebschLists[a,b,c,#],{#},tools`clebschLists[#,d,e,f]}]&/@Intersection[tools`tensorPairImages[a,b,c],tools`tensorPairImages[f,e,d]])));tools`clebschLists[a_Integer,b_Integer,c_Integer,d_Integer,e_Integer,f_Integer,g__Integer]:=(*Join@@*)Flatten/@(Join@@((Tuples[{tools`clebschLists[a,b,c,#],{#},tools`clebschLists[#,d,e,f,g]}]&/@Intersection[tools`tensorPairImages[a,b,c],tools`tensorPairImages[Sequence@@Reverse[{g}],f,e,d]])));


(* ::Section:: *)
(*Building Concrete Colour Tensors for Amplitudes and Analyses Thereof*)


(* ::Subsection:: *)
(*Building Tensors*)


buildTensors[alg_Symbol[arg_Integer]][exprn_]/;tools`legalAlgebraTrueQ[alg[arg]]:=Module[{algebra=tools`parseAlgebra[alg[arg]]},If[Count[exprn,dynkinIndex[R],{0,\[Infinity]}]>0,Print["  dynkinIndex[R] requires the specification of a representation to be determined.\n    Use buildTensors[rep_][] instead."]];If[Count[exprn,trR[___],{0,\[Infinity]}]>0,Print[Style["  trR[] ",Bold],"objects require the specification of a representation to be built.\n    Use "Style["buildTensors[",Bold],Style["rep_",Italic,Darker[Green,0.5]],Style["][] ",Bold],"instead."]];If[Count[exprn,joTensor[___],{0,\[Infinity]}]>0,Print[Style["  joTensor[] ",Bold],"objects require the specification of a representation to be built.\n    Use "Style["buildTensors[",Bold],Style["rep_",Italic,Darker[Green,0.5]],Style["][] ",Bold],"instead."]];If[Count[exprn,clebschTensor[___],{0,\[Infinity]}]>0&&Not[algebra===a[1]],Print[Style["  clebschTensor[] ",Bold],"objects are implemented only for a[1] gauge theory."]];exprn/.{trF[args__List]:>repTrace[fundamentalRep[algebra],{args}],trF[args__Integer]:>repTrace[fundamentalRep[algebra],{{args}}],trAd[args__List]:>repTrace[adjointRep[algebra],{args}],trAd[args__Ingteger]:>repTrace[adjointRep[algebra],{{args}}],ddmTensor[order__]:>tools`ddmTensor[algebra,{order}]}/.If[algebra===a[1],{clebschTensor[args__]:>tools`clebschTensor[args]},{}]];
buildTensors[rep_SparseArray][exprn_]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]:=Module[{algebra=representationAlgebra[rep]},Which[Count[exprn,clebschTensor[___],{0,\[Infinity]}]>0&&Not[algebra===a[1]],Print[Style["  clebschTensor[] ",Bold],"objects are implemented only for a[1] gauge theory."]];exprn/.{dynkinIndex[R]->dynkinIndex[rep],trR[args__]:>repTrace[rep,{args}],trF[args__]:>repTrace[fundamentalRep[algebra],{args}],trAd[args__]:>repTrace[adjointRep[algebra],{args}],ddmTensor[order__]:>tools`ddmTensor[algebra,{order}],joTensor[args__]:>tools`joTensor[rep,args]}/.If[algebra===a[1],{clebschTensor[args__]:>tools`clebschTensor[args]},{}]];
buildTensors[F[alg_Symbol[arg_Integer]]][exprn_]/;tools`legalAlgebraTrueQ[alg[arg]]:=buildTensors[fundamentalRep[tools`parseAlgebra[alg[arg]]]][exprn];
buildTensors[ad[alg_Symbol[arg_Integer]]][exprn_]/;tools`legalAlgebraTrueQ[alg[arg]]:=buildTensors[adjointRep[tools`parseAlgebra[alg[arg]]]][exprn];


buildTensorsDual[alg_Symbol[arg_Integer]][exprn_]/;tools`legalAlgebraTrueQ[alg[arg]]:=Module[{algebra=tools`parseAlgebra[alg[arg]],rDual,fDual,aDual},exprn/.{trF[args__List]:>repTrace[fundamentalRep[algebra],{args},True],trF[args__Integer]:>repTrace[fundamentalRep[algebra],{{args}},True],trAd[args__List]:>repTrace[adjointRep[algebra],{args},True],trAd[args__Integer]:>repTrace[adjointRep[algebra],{{args}},True],ddmTensor[order__]:>tools`ddmTensor[algebra,-{order}]}/.If[algebra===a[1],{clebschTensor[args__]:>tools`dualClebschTensor[args]},{}]];
buildTensorsDual[rep_SparseArray][exprn_]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]:=Module[{algebra=representationAlgebra[rep],rDual,fDual,aDual},exprn/.{dynkinIndex[R]->dynkinIndex[rep],trR[args__]:>repTrace[rep,{args},True],trF[args__]:>repTrace[fundamentalRep[algebra],{args},True],trAd[args__]:>repTrace[adjointRep[algebra],{args},True],ddmTensor[order__]:>tools`ddmTensor[algebra,-{order}],joTensor[args__]:>tools`joTensorDual[rep,args]}/.If[algebra===a[1],{clebschTensor[args__]:>tools`dualClebschTensor[args]},{}]];
buildTensorsDual[F[alg_Symbol[arg_Integer]]][exprn_]/;tools`legalAlgebraTrueQ[alg[arg]]:=buildTensorsDual[fundamentalRep[tools`parseAlgebra[alg[arg]]]][exprn];
buildTensorsDual[ad[alg_Symbol[arg_Integer]]][exprn_]/;tools`legalAlgebraTrueQ[alg[arg]]:=buildTensorsDual[adjointRep[tools`parseAlgebra[alg[arg]]]][exprn];


(* ::Subsection:: *)
(*Computing Colour-Space Overlaps Among Sets of Colour Tensors Tensors*)


contractTensors[arg_][tensorListA_List,tensorListB_List]:=Module[{parsed=tools`parseTensorList[Join[tensorListA,tensorListB]],out,groups,lens,dims,bad},parsed={parsed[[1;;Length[tensorListA]]],parsed[[Length[tensorListA]+1;;-1]]};groups=List[buildTensorsDual[arg][parsed[[1]]],buildTensors[arg][parsed[[2]]]];out=Which[Not[And@@((Head[#]===SparseArray)&/@(Join@@groups))],Print["   Not all tensors can be built for ",nice[arg],"; a particular representation must be specified to build, e.g. ",Select[groups,Not[Head[#]===SparseArray&],1][[1]]];parsed,Not[SameQ@@(Dimensions/@(Join@@groups))],(bad=GatherBy[Transpose[{Range[Length[Join@@parsed]],groups}],Dimensions[#[[2]]]&][[All,1,2]];Print["   Tensors under consideration have incompatible shapes.\n   ","    In particular, tensors ",Row[Riffle[nice[bad],", "]]," are not compatible."];parsed),ByteCount[First[groups]]<5 Power[10,5],(groups=SparseArray/@groups;lens=(Length[Dimensions[#]]-1)&/@groups;tensorContract[groups,Transpose[{Range[lens[[1]]]+1,Range[lens[[2]]]+lens[[1]]+2}]]),True,(groups={SparseArray[groups[[1]]],groups[[2]]};lens=(Length[Dimensions[#]]-1)&/@groups;SparseArray[(tensorContract[{groups[[1]],#},Transpose[Partition[Range[2lens[[1]]]+1,lens[[1]]]]]&/@groups[[2]])])];out];contractTensors[arg_][tensorA_,tensorListB_List]/;Not[Head[tensorA]===List]:=(List@@(contractTensors[arg][{tensorA},tensorListB][[1]]));contractTensors[arg_][tensorListA_List,tensorB_]/;Not[Head[tensorB]===List]:=List@@(contractTensors[arg][tensorListA,{tensorB}][[All,1]]);contractTensors[arg_][tensorA_,tensorB_]/;Not[Head[tensorA]===List]&&Not[Head[tensorB]===List]:=(contractTensors[arg][{tensorA},{tensorB}][[1,1]]);


tensorOverlap[arg_][tensorList__List]:=tensorOverlap[arg][tensorList]=Module[{parsed=tools`parseTensorList[Flatten[{tensorList}]],groups,len,dims,bad},groups=buildTensors[arg][parsed];If[And@@((Head[#]===SparseArray)&/@groups),If[SameQ@@(Dimensions/@groups),If[ByteCount[First[groups]]<5 Power[10,5],(groups={SparseArray@buildTensorsDual[arg][parsed],SparseArray@groups};len=Length[Dimensions[First[groups]]]-1;tensorContract[groups,Transpose[{Range[len]+1,Range[len]+len+2}]]),(groups={SparseArray@buildTensorsDual[arg][parsed],groups};len=Length[Dimensions[First[groups]]]-1;SparseArray[(tensorContract[{groups[[1]],#},Transpose[Partition[Range[2len]+1,len]]]&/@groups[[2]])])],bad=GatherBy[Transpose[{Range[Length[parsed]],groups}],Dimensions[#[[2]]]&][[All,1,2]];Print["   Tensors under consideration have incompatible shapes.\n   ","    In particular, tensors ",Row[Riffle[nice[bad],", "]]," are not compatible."];parsed],Print["   Not all tensors can be built for ",nice[arg],"; a particular representation must be specified to build, e.g. ",Select[groups,Not[Head[#]===SparseArray&],1][[1]]];Flatten[{tensorList}]]];

independentTensorsQ[arg_][tensorList__List]:=Module[{overlap=tensorOverlap[arg][Flatten[{tensorList}]]},If[Head[overlap]===SparseArray,(MatrixRank[overlap]==Length[overlap]),"?"]];

tensorRelations[arg_][tensorList__List]:=Module[{overlap=tensorOverlap[arg][Flatten[{tensorList}]],parsed=tools`parseTensorList[Flatten[{tensorList}]],indep,elim,null},If[Head[overlap]===SparseArray,If[(MatrixRank[overlap]==Length[overlap]),{},(null=SparseArray@RowReduce[NullSpace[overlap]];elim=(Sort/@GatherBy[ArrayRules[null][[1;;-2,1]],First][[All,All,2]])[[All,1]];indep=Complement[Range[Length[Flatten[{tensorList}]]],elim];Thread[Rule[null[[All,elim]] . parsed[[elim]],-null[[All,indep]] . parsed[[indep]]]])],"?"]];


(* ::Subsection:: *)
(*Clebsch-Gordon Tensors for a[1] Gauge Theory*)


a1Clebsch[w1_Integer,w2_Integer,w3_Integer]:=Module[{out=Which[(*If not satisfying triangle rule*)Not[MemberQ[Abs[Abs[w2]-Abs[w1]]+2Range[0,Min[Abs@{w1,w2}]],Abs@w3]]||(Count[{w1,w2,w3},0]==2),SparseArray[{},Abs[{w1,w2,w3}]+1],(*If negatives*)w1<0,dot[-tools`a1RepresentationMetricInv[-w1],a1Clebsch[-w1,w2,w3]],w2<0,Transpose[dot[-tools`a1RepresentationMetricInv[Abs@w2],a1Clebsch[-w2,w3,w1]],{2,3,1}],w3<0,Transpose[dot[-tools`a1RepresentationMetricInv[-w3],a1Clebsch[-w3,w1,w2]],{3,1,2}],(*Now they are all non-negative...*)(*If not canonically ordered arguments*)Not[First[Ordering[Partition[{w1,w2,w3},3,1,1]]]===1],Transpose[a1Clebsch@@(First[Sort[Partition[{w1,w2,w3},3,1,1]]]),Partition[Range[3],3,1,1][[First[Ordering[Partition[{w1,w2,w3},3,1,1]]]]]],(*So they are now canonically (cyclically) ordered, *)(*If they are all distinct but not actually ordered*)(w1<w2&&w3<w2),Transpose[-a1Clebsch[w1,w3,w2],{1,3,2}],(*Now, all arguments are (ordered and distinct---abc) or at least cyclically ordered (so abb,aab,aaa)*)True,(*Save results to memory---basically only for non-trivial cases*)Set[a1Clebsch[w1,w2,w3],Which[(*metrics*)w1==0&&(w2==w3),TensorProduct[SparseArray[{x_}:>1,{1}],tools`a1RepresentationMetric[w2]],(*rep tensors*)(w1==2&&w2==w3),Transpose[dot[(*-*)a1Rep[w2],tools`a1RepresentationMetric[w2]],{3,1,2}],(w3==2&&w1==w2==1),Transpose[dot[(*-*)a1Rep[w2],tools`a1RepresentationMetric[w2]],{2,3,1}],(*special case hard-coded for adjoint related clebsches*)w1==2&&(w2==(w3-2)),(*If[EvenQ[w2],-w2/2-1,-(2+w2)]*)dot[Transpose[SparseArray[SparseArray[Band[{#+1,1}]->{1,Power[-1,(w2-1) (#+1)+1],Power[-1,w2]},{w2+3,3}]&/@Range[0,w2]],{2,3,1}],tools`a1RepresentationMetric[w3]],(*general case\[LongDash]requiring some work*)True,Module[{prod=productRep[a1Rep[w2],a1Rep[w3]],c2,imgRange,pros,sims,active},c2=tensorContract[{prod,prod,tools`a1RepresentationMetricInv[2]},{{3,4},{2,7},{5,8}}];imgRange=w3-w2+(2Range[0,w2]);active=Select[Range[w2+1],If[MemberQ[{0,2}+w2,w3],2<imgRange[[#]],True]&&(imgRange[[#]]<=w2)&];pros=(Times@@@Transpose[{Times@@((1/(#[[1]]-#[[2;;-1]])))&/@Partition[# (#+2)/2&/@imgRange,1+w2,1,1],RotateLeft[dot@@@Partition[(SparseArray[c2-SparseArray[{x_,x_}:># (#+2)/2,{1,1}*(w2+1)(w3+1)]]&/@(imgRange)),w2,1,1],1]}])[[active]];imgRange=imgRange[[active]];pros=Function[{projector},Module[{indepR=tools`independentRows[projector],r},r=projector[[indepR]];{r,dot[projector,Transpose[r],SparseArray[inverse[dot[r,Transpose[r]]]]]}]]/@pros;sims=If[#2===SparseArray[{},{1,3,1}],SparseArray[{x_,x_}:>1,Dimensions[#1][[{1,-1}]]],findSimilarity[#1,#2]]&@@@(Transpose[{dot[#1,prod,#2]&@@@pros,a1Rep/@(imgRange)}]);Set[a1Clebsch[#1,w2,w3],Transpose[#2,{2,3,1}]]&@@@Transpose[{imgRange,(Partition[#,w3+1]&/@(dot@@@Transpose[{pros[[All,-1]],sims,(tools`a1RepresentationMetric/@imgRange)}]))}];a1Clebsch[w1,w2,w3]]]]]},Set[tools`stylizedTensor[out],tools`stylizedClebsch@@(If[#<0,wc[a][-#],w[a][#]]&/@{w1,w2,w3})];Set[tools`drawTensor[out],tools`graphicalClebsch@@(If[#<0,wc[a][-#],w[a][#]]&/@{w1,w2,w3})];out];


(* ::Subsubsection:: *)
(*Backend: Defining Explicit Tensors Related to Amplitudes*)


(*ddmTensor objects*)
tools`ddmTensor[alg_,{order__Integer}]/;tools`legalAlgebraTrueQ[alg]:=tools`ddmTensor[alg,{order}]=Module[{out,n=Length[{order}],flips=(Flatten[Position[Sign/@{order},-1]])},out=Power[-1,Length[flips]]Transpose[tensorContract[Join[{dotPower[adjointRep[alg],n-2],killingMetric[alg]},killingMetricInverse[alg]&/@Range[Length[flips]]],Prepend[Transpose[{(flips/.{n->n+2}),2Range[Length[flips]]+n+2}],{n,n+1}]],Abs[{order}][[Join[Complement[Range[n],flips],flips]]]];Set[tools`stylizedTensor[out],tools`stylizedDDMTensor[{order},alg]];Set[tools`drawTensor[out],tools`graphicalDotPower[adjointDynkinLabel[alg],Length[{order}],{order},True]];out];

(*joTensor objects*)
tools`seedTensorQ[rep_SparseArray]:=tools`seedTensorQ[rep]=-tensorContract[Append[rep&/@Range[2],killingMetricInverse[representationAlgebra[rep]]],{{2,7},{5,8}}];
tools`sliceTensorQ[rep_SparseArray,q_Integer]:=tools`sliceTensorQ[rep,q]=TensorProduct[tools`seedTensorQ[rep],Sequence@@(SparseArray[{x_,x_}:>1,Dimensions[rep][[{1,-1}]]]&/@Range[q-2])];
tools`sliceTensorG[rep_SparseArray,q_Integer]:=tools`sliceTensorG[rep,q]=TensorProduct[Transpose[rep,{2,1,3}],Sequence@@(SparseArray[{x_,x_}:>1,Dimensions[rep][[{1,-1}]]]&/@Range[q-1])];
tools`sliceTensor[rep_SparseArray,q_Integer,levels_List,g]:=tools`sliceTensor[rep,q,levels,g]=SparseArray@Total[Transpose[Transpose[tools`sliceTensorG[rep,q],Prepend[#+1,1]],Prepend[Join@@Transpose[{Range[q],Range[q]+1+q}],q+1]]&/@((Join@@Partition[Range[2q],2][[DeleteDuplicates@Join[{#},Range[q]]]]&/@levels))];
tools`sliceTensor[rep_SparseArray,q_Integer,levels_List,new_Integer]:=tools`sliceTensor[rep,q,levels,new]=SparseArray@Total[Transpose[Transpose[tools`sliceTensorQ[rep,q],#],Join@@Transpose@Partition[Range[2q],q]]&/@((Join@@Partition[Range[2q],2][[DeleteDuplicates@Join[{#,new},Range[q]]]]&/@levels))];
tools`joTensor[rep_SparseArray,labelList_List,flavourPairingsIn_List]:=tools`joTensor[rep,labelList,flavourPairingsIn]=Module[{n=Length[labelList],k=Length[flavourPairingsIn],slices,pairings,nestings,contracts,flavourPairings=Sort[flavourPairingsIn],out},pairings=SortBy[Join[flavourPairings,Partition[Complement[Range[Length[labelList]],Join@@flavourPairings],1]],(First[Sort@Mod[#-flavourPairings[[1,2]],Length[labelList],1]])&];nestings=Function[{pair},{Select[Complement[DeleteCases[pairings,{x_}],{pair}],Length[Intersection[Mod[Range@@(If[Not[OrderedQ[#]],#+{0,n},#]&@Mod[#-flavourPairings[[1,2]],n,1]),n,1],Mod[pair-flavourPairings[[1,2]],n,1]]]==Length[pair]&],pair}]/@pairings[[2;;-1]];nestings=(nestings/.Thread[Rule[DeleteCases[pairings,{q_}],Range[Length[DeleteCases[pairings,{q_}]]]]]);slices=Function[{slices,head},If[Head[head]===List,tools`sliceTensor[rep,k,slices,g],tools`sliceTensor[rep,k,slices,head]]]@@@nestings;contracts=2k+If[Length[pairings[[#]]]==2,0,1]&/@Range[2,Length[pairings]];contracts=(Range[contracts[[#]]]+Total[contracts[[1;;#-1]]])[[Join[Range[k],-Reverse[Range[k]]]]]&/@Range[Length[contracts]];contracts=Join@@(Transpose[{#1[[2]],#2[[1]]}]&@@@(Partition[Partition[#,k]&/@contracts,2,1]));out=Transpose[tensorContract[slices,contracts],Join[Cases[labelList[[Flatten@Cases[pairings,{x_,y_}]]],f[x_]:>x],labelList[[Cases[pairings,{x_}][[All,1]],1]],Cases[labelList[[Flatten@Cases[pairings,{x_,y_}]]],fb[x_]:>(n+1-x)]]];Set[tools`stylizedTensor[out],tools`stylizedJOtensor[labelList,flavourPairingsIn,False,rep]];Set[tools`drawTensor[out],tools`graphicalJOtensor[labelList,flavourPairingsIn,False,rep]];out];
tools`joTensorDual[rep_SparseArray,labelList_List,flavourPairings_List]:=tools`joTensorDual[rep,labelList,flavourPairings]=Module[{gs=labelList[[Complement[Range[Length[labelList]],Flatten[flavourPairings]],1]],algebra=representationAlgebra[rep],nF=Length[flavourPairings],out},out=If[Length[gs]==0,Transpose[tools`joTensor[rep,labelList,flavourPairings],Reverse[Range[Length[labelList]]]],Transpose[tensorContract[Join[{tools`joTensor[rep,labelList,flavourPairings]},killingMetricInverse[algebra]&/@Range[Length[gs]]],Transpose[{gs,2Range[Length[gs]]+Length[labelList]}]],Join[Reverse[Range[nF]+nF+Length@gs],Reverse[Range[nF]],gs]]];Set[tools`stylizedTensor[out],tools`stylizedJOtensor[labelList,flavourPairings,True,rep]];Set[tools`drawTensor[out],tools`graphicalJOtensor[labelList,flavourPairings,True,rep]];out];

(*clebschTensors for a[1] gauge theory*)
tools`clebschTensor[weightList__Integer,{repWeights__Integer},{legOrder___Integer}]/;(Length[{repWeights}]==Length[{legOrder}]==(Length[{weightList}]+3))&&(Sort[{legOrder}]===Range[Length[{legOrder}]]):=tools`clebschTensor[weightList,{repWeights},{legOrder}]=Module[{out=If[Not[OrderedQ[{legOrder}]]&&Length[DeleteDuplicates[{repWeights}]]==1,Transpose[tools`clebschTensor[weightList,{repWeights},Range[Length[{repWeights}]]],{legOrder}],tools`clebschTensor[weightList,{repWeights},{legOrder}]=Module[{n=Length[{weightList}]+3,clebsches},clebsches=(a1Clebsch@@@({#1[[1]],#2,-#1[[2]]}&@@@(Transpose[{Partition[RotateLeft[Join[{-1,1}*{repWeights}[[{-1,1}]],{weightList}]],2,1],{repWeights}[[2;;-2]]}])));Transpose[tensorContract[clebsches,Join@@({Last[#1],First[#2]}&@@@#&/@(Partition[#,2,1]&/@Partition[Partition[Range[(3n-6)],3],n-2]))],{legOrder}]]]},Set[tools`stylizedTensor[out],tools`stylizedClebsch[weightList,{repWeights},{legOrder}]];Set[tools`drawTensor[out],tools`graphicalClebsch[weightList,{repWeights},{legOrder}]];out];
tools`clebschTensor[weightList__Integer]:=tools`clebschTensor[weightList,(2&/@Range[Length[{weightList}]+3]),Range[Length[{weightList}]+3]];
tools`clebschTensor[weightList__Integer,{legOrder__Integer}]/;(Sort[{legOrder}]===Range[Length[{legOrder}]]):=Module[{test=tools`clebschTensor[weightList,(2&/@Range[Length[{weightList}]+3]),{legOrder}]},If[Length[test["NonzeroValues"]]>0,test,tools`clebschTensor[weightList,{legOrder},Range[Length[{legOrder}]]]]];
tools`clebschTensor[weightList__Integer,{repWeights__Integer}]:=tools`clebschTensor[weightList,{repWeights},Range[Length[{repWeights}]]];
tools`dualClebschTensor[weightList__Integer,{repWeights__Integer},{legOrder___Integer}]/;(Length[{repWeights}]==Length[{legOrder}]==(Length[{weightList}]+3))&&(Sort[{legOrder}]===Range[Length[{legOrder}]]):=tools`dualClebschTensor[weightList,{repWeights},{legOrder}]=If[Not[OrderedQ[{legOrder}]]&&Length[DeleteDuplicates[{repWeights}]]==1,Transpose[tools`dualClebschTensor[weightList,{repWeights},Range[Length[{repWeights}]]],{legOrder}],tools`dualClebschTensor[weightList,{repWeights},{legOrder}]=Module[{n=Length[{weightList}]+3,clebsches,out},clebsches=(a1Clebsch@@@(-{#1[[1]],#2,-#1[[2]]}&@@@(Transpose[{Partition[RotateLeft[Join[{-1,1}*{repWeights}[[{-1,1}]],{weightList}]],2,1],{repWeights}[[2;;-2]]}])));out=Transpose[tensorContract[clebsches,Join@@({Last[#1],First[#2]}&@@@#&/@(Partition[#,2,1]&/@Partition[Partition[Range[(3n-6)],3],n-2]))],{legOrder}];Set[tools`stylizedTensor[out],tools`stylizedClebsch[weightList,{repWeights},{legOrder},True]];Set[tools`drawTensor[out],tools`graphicalClebsch[weightList,{repWeights},{legOrder},True]];out]];
tools`dualClebschTensor[weightList__Integer]:=tools`dualClebschTensor[weightList,(2&/@Range[Length[{weightList}]+3]),Range[Length[{weightList}]+3]];
tools`dualClebschTensor[weightList__Integer,{legOrder__Integer}]/;(Sort[{legOrder}]===Range[Length[{legOrder}]]):=Module[{test=tools`dualClebschTensor[weightList,(2&/@Range[Length[{weightList}]+3]),{legOrder}]},If[Length[test["NonzeroValues"]]>0,test,tools`dualClebschTensor[weightList,{legOrder},Range[Length[{legOrder}]]]]];
tools`dualClebschTensor[weightList__Integer,{repWeights__Integer}]:=tools`dualClebschTensor[weightList,{repWeights},Range[Length[{repWeights}]]];

(*checking compatibility---and modifying input accordingly if obvious tweak exists*)
tools`parseTensorList[tensorList_List]:=Module[{types=Cases[tensorList,#,{0,\[Infinity]}]&/@{joTensor[__],ddmTensor[__],clebschTensor[__],trR[__],trF[__],trAd[__]},parsed},Which[Length[types[[1]]]>0,Module[{nF,n,rules},{n,nF}=List@@Length/@First[First[types]];rules=Thread[Rule[#,-#]]&@(Range[nF]+n-nF);parsed=(tensorList/.{ddmTensor[x__]:>ddmTensor@@({x}/.rules),clebschTensor[weights__Integer]:>clebschTensor[weights,Join[2&/@Range[(Length[{weights}]+3)-nF],-2&/@Range[nF]](*,Range[Length[{weights}]+3]*)],clebschTensor[weights__Integer,{perm__Integer}]:>If[Sort[{perm}]===Range[Length[{perm}]],clebschTensor[weights,Join[2&/@Range[(Length[{weights}]+3)-nF],-2&/@Range[nF]],{perm}],clebschTensor[weights,{perm}]],clebschTensor[weights__Integer,{extWeights__Integer},{perm__Integer}]:>clebschTensor[weights,Join[Abs@{weights}[[Range[(Length[{weights}]+3)-nF]]],-Abs@{weights}[[Range[nF]+n-nF]]],{perm}]});If[Max[Length/@types[[-3;;-1]]]>0,Print["   ",Style["joTensor[] ",Bold],"tensors and ",Style["tr[] ",Bold]," tensors have incompatible types."]];parsed],True,tensorList]/.{trF[x__Integer]:>trF[{x}],trR[x__Integer]:>trR[{x}],trAd[x__]:>trAd[{x}]}];


(* ::Subsubsection:: *)
(*Backend: Explicit Colour Tensors for a[1] Gauge Theory*)


tools`a1RepresentationMetricInv[w_Integer]/;w>=0:=tools`a1RepresentationMetricInv[w]=SparseArray[{#,w+2-#}->(Power[-1,(#)w]Binomial[w,#-1])&/@Range[w+1]];
tools`a1RepresentationMetric[w_Integer]/;w>=0:=tools`a1RepresentationMetric[w]=inverse[tools`a1RepresentationMetricInv[w]];

tools`a1AdjointClebschBasis[n_Integer]:=tools`a1AdjointClebschBasis[n]=SparseArray@(buildTensors[a[1]][a1ClebschBasis[n]]);
tools`a1AdjointClebschBasisScaling[n_Integer]:=tools`a1AdjointClebschBasisScaling[n]=Abs[tensorContract[Join[a1Clebsch@@@#,a1Clebsch@@@(-#)],Join[{Last[#1],First[#2]}&@@@Partition[Partition[Range[3n-6],3],2,1],{Last[#1],First[#2]}&@@@Partition[Partition[Range[3n-6]+(3n-6),3],2,1],Transpose[{RotateLeft[Join[{3n-6,1},Partition[Range[3n-6],3][[All,2]]]],RotateLeft[Join[{6n-12,1+3n-6},Partition[Range[3n-6]+3n-6,3][[All,2]]]]}]]]&/@tools`a1ClebschTensorsVertexList[n]];

tools`a1TraceTensorsDual[n_Integer]:=tools`a1TraceTensorsDual[n]=Module[{t0=AbsoluteTime[],out},out=SparseArray@buildTensorsDual[fundamentalRep[a[1]]][realMultiTraceTensors[n]];If[AbsoluteTime[]-t0>1,Print[niceTime[AbsoluteTime[]-t0]," required to construct the entire set of a[1] mutli-trace dual-tensors."];];out];

tools`a1TraceToTraceData[n_]:=tools`a1TraceToTraceData[n]=Module[{indep,coeffs=a1TraceTensorToClebschCoefficients[n],inv,out,t0=AbsoluteTime[]},indep=tools`independentRows[Reverse@coeffs,False];inv=inverse[Reverse[coeffs][[indep]]];out=Transpose@dot[coeffs,inv];If[AbsoluteTime[]-t0>1,Print["Finding all relations satisfied by multi-trace tensors for ",n," adjoints of a[1] required ",niceTime[AbsoluteTime[]-t0]]];out];


tools`a1DDMtensorsDual[n_Integer]:=tools`a1DDMtensorsDual[n]=Module[{t0=AbsoluteTime[],out},out=SparseArray@(Transpose[tensorContract[Append[-a1Clebsch[-2,-2,2]&/@Range[n-2],tools`a1RepresentationMetricInv[2]],Append[{Last[#1],First[#2]}&@@@Partition[Partition[Range[3(n-2)],3],2,1],{3n-6,3n-5}]],#]&/@({1,##,n}&@@@Permutations[Range[2,n-1]]));If[AbsoluteTime[]-t0>1,Print[niceTime[AbsoluteTime[]-t0]," required to construct the entire tree-level basis of DDM dual-tensors for a[1]."];];out];

tools`a1DDMtoDDMdata[n_Integer]:=tools`a1DDMtoDDMdata[n]=Module[{indep,t0=AbsoluteTime[],coeffs=a1ddmTensorToClebschCoefficients[n],inv,out},out=SparseArray@DeleteCases[RowReduce[Transpose[coeffs]],{0..}];If[AbsoluteTime[]-t0>1,Print["Finding all relations satisfied by DDM colour tensors for ",n," adjoints of a[1] required ",niceTime[AbsoluteTime[]-t0]]];out];


(* ::Section:: *)
(*Stylized & Formatted Output*)


(* ::Subsection:: *)
(*Stylized ('nice') Output*)


Unprotect[nice];
nice[exprn_]:=Block[{indexRule={dynkinIndex[R]->Row@({Style["T(",FontSize->16,FontFamily->"Times"],Style["R",FontSize->16,FontFamily->"Times",tools`repColour[w[a][1,0,0]]],Style[")",FontSize->16,FontFamily->"Times"]})},symbolicTensorRule={clebschTensor[weights__]:>tools`stylizedClebsch[weights],ddmTensor[order__Integer]:>tools`stylizedDDMTensor[{order}],joTensor[args__]:>tools`stylizedJOtensor[args],trR[x__]:>tools`stylizedTrR[x],trF[x__]:>tools`stylizedTrF[x],trAd[x__]:>tools`stylizedTrAd[x]},representationRule={q_SparseArray:>Module[{test=tools`stylizedTensor[q]},If[Head[test]===tools`stylizedTensor,q,test]]},matrixRule=q_?MatrixQ:>Module[{},MatrixForm[Normal[q]/.{r_?NumericQ:>Style[r,tools`numberColour[r],FontFamily->"Times"]}]],algebraNameRule={alg_Symbol[k_Integer]/;tools`legalAlgebraTrueQ[alg[k]](*MemberQ[{a,b,c,d,e,f,g,so,sp,su},alg]*):>tools`stylizeAlgebra[tools`parseAlgebra[alg[k]]]},ampRule={amp[order__Integer]:>tools`stylizedAmp[order]},dynkinLabelRule={w[alg_Symbol][weight__Integer]:>tools`stylizedWeightLabel[w[alg][weight]],wc[alg_Symbol][weight__Integer]:>tools`stylizedWeightLabel[wc[alg][weight]]},repPowerRule={power[x_,s_]:>If[s===1,x,Superscript[x,Style[Row[{"\[CircleTimes]",s}],FontSize->16,FontFamily->"Times"]]],powera[x_,s_]:>If[s===1,x,Superscript[x,Style[Row[{"\[TensorWedge]",s}],FontSize->16,FontFamily->"Times"]]],powers[x_,s_]:>If[s===1,x,Superscript[x,Style[Row[{"\[CircleDot]",s}],FontSize->16,FontFamily->"Times"]]]},repMultRule={times[mult_Integer,w[alg_Symbol][weight__Integer]]:>If[mult===1,Row[{Style[" ",FontSize->6],w[alg][weight],Style[" ",FontSize->6]}],Superscript[w[alg][weight],Style[Row[{"\[CirclePlus]",mult}],FontSize->16,FontFamily->"Times"]]]},repProdRule={times[head1_Symbol[alg_Symbol][weight1__Integer],head2_Symbol[alg_Symbol][weight2__Integer]]:>Row[{Style[" ",FontSize->6],head1[alg][weight1],Style["\[CircleTimes]",FontSize->15],head2[alg][weight2],Style[" ",FontSize->6]}],times[q__,head_Symbol[alg_Symbol][weight2__Integer]]/;MemberQ[{power,powera,powers,times},Head[q]]:>Row[{Style[" ",FontSize->6],Style["(",FontSize->18],q,Style[")",FontSize->18],Style[" ",FontSize->6],Style["\[CircleTimes]",FontSize->15],head[alg][weight2],Style[" ",FontSize->6]}],times[head_Symbol[alg_Symbol][weight1__Integer],q__]/;MemberQ[{power,powera,powers,times},Head[q]]:>Row[{Style[" ",FontSize->6],head[alg][weight1],Style["\[CircleTimes]",FontSize->15],Style[" ",FontSize->6],Style["(",FontSize->18],q,Style[")",FontSize->18],Style[" ",FontSize->6]}],times[r__,q__]/;MemberQ[{power,power,powers,times},Head[q]]&&MemberQ[{power,powera,powers,times},Head[r]]:>Row[{Style[" ",FontSize->6],Style["(",FontSize->18],r,Style[")",FontSize->18],Style[" ",FontSize->6],Style["\[CircleTimes]",FontSize->15],Style[" ",FontSize->6],Style["(",FontSize->18],q,Style[")",FontSize->18],Style[" ",FontSize->6]}]},repSumRule={plus[q_]:>q,plus[q__times]:>Row[Riffle[{q},Style["\[CirclePlus]",FontSize->22]]]}},Replace[Fold[Replace[#1,#2,{0,\[Infinity]}]&,(exprn//.repProdRule),{symbolicTensorRule,representationRule,repSumRule,repMultRule,repSumRule,dynkinLabelRule,repPowerRule,algebraNameRule,ampRule,indexRule}],matrixRule,{0,2}]];
Protect[nice];

(*same as MatrixForm but with colour-coding for readability and style*)
matrixForm[array_?MatrixQ]:=MatrixForm[Normal[array]/.{r_?NumericQ:>Style[r,tools`numberColour[r],FontFamily->"Times"]}];

(*similar to matrixForm, above, but with entries coloured and highlighted according to ratios relative to the largest (in magnitude) element*)
heatMap[q_]/;MatrixQ[q]:=Module[{range=Sort[DeleteDuplicates[Abs[SparseArray[q]["NonzeroValues"]]]],bkg,max},max=(Max[{Max[range],1}]);MatrixForm[Normal[q]/.{number_/;NumericQ[number]:>Style[number,tools`heatMapColours[Abs[number]/max],FontFamily->"Times"]}]];


(* ::Subsubsection::Closed:: *)
(*Backend: General Stylized/Formatted Display*)


(*colour palette for toolbox*)
tools`colourList=Join[#,#,#,#]&@(RGBColor@@@List[{0.3,0.3,0.9},{0.9,0.3,0.3},{0,0.5,0.4},(*{0.4,0.6,0.5},*){0.4,0.2,0.7},{0,0.4,0.9},{.9,0,.5},{.24,.7,.6},{0.4,0.2,0.9}]);
tools`heatMapColours[x_]:=Blend[Reverse@Join[Join@@({#,Blend[{#,GrayLevel[0.6]},0.3]}&/@tools`colourList[[{2,3,1}]]),{(*GrayLevel[0.8],*)GrayLevel[0.7],GrayLevel[1]}],x/(x+1/10)11/10];


(*colour rules for numbers*)
tools`numberColour[q_Integer]:=If[q==0,{GrayLevel[0.75]},tools`colourList[[Mod[Abs@q,Length[tools`colourList],1]]]];
tools`numberColour[q_Rational]:=Lighter[tools`numberColour[Numerator@q],1/(2Denominator[q])];
tools`numberColour[q_?NumericQ]:=GrayLevel[0.5];

(*styling of amp objects*)
tools`stylizedAmp[args__Integer]:=Row[{Style["\[ScriptCapitalA]",FontSize->20,FontFamily->"Times"],Style["(",FontSize->20,FontFamily->"Times"],Sequence@@(Style[#,FontSize->20,FontFamily->"Times",tools`repColour[w[a][1,0,1]]]&/@{args}),Style[")",FontSize->20,FontFamily->"Times"]}]

(*styling of algebra names*)
tools`stylizeAlgebra[head_[k_Integer]]:=Subscript[Style[(head/.Thread[Rule[{a,b,c,d,e,f,g,so,su,sp},{\[GothicA],\[GothicB],\[GothicC],\[GothicD],\[GothicE],\[GothicF],\[GothicG],\[GothicS]\[GothicO],\[GothicS]\[GothicU],\[GothicS]\[GothicP]}]]),FontFamily->"Times",Bold,RGBColor[0.6,0.2,0.3],FontSize->20],Style[k,FontFamily->"Times",FontSize->12,Bold,RGBColor[0.6,0.2,0.3]]];


(*colours of representations*)
tools`repColour[whead_Symbol[type_][weightSequence__Integer]]:=Module[{lbl=w[type][weightSequence]},Which[lbl===adjointDynkinLabel[type[Length[{weightSequence}]]],RGBColor[0.6,0.2,0.3],MemberQ[{w[type]@@PadRight[{1},Length[{weightSequence}]],conjugateRep[w[type]@@PadRight[{1},Length[{weightSequence}]]]},lbl],RGBColor[0.2,0.2,0.6],DeleteDuplicates[{weightSequence}]==={0},Sequence@@{Black,Dashed},(type===b&&{weightSequence}===PadLeft[{1},Length[{weightSequence}]])||(type===d&&{weightSequence}===PadLeft[{1},Length[{weightSequence}]])||(type===d&&{weightSequence}===PadLeft[{1,0},Length[{weightSequence}]]),RGBColor[0.2,0.5,0.2],Length[{weightSequence}]>1,If[Total[{weightSequence}]==1,RGBColor[0.2,0.2,0.6],Black],True,tools`colourList[[Mod[{weightSequence}[[1]]+1,Length[tools`colourList],1]]]]];
tools`repColour[times[x__]]:=tools`colourList[[4]];tools`repColour[plus[x__]]:=tools`colourList[[4]];tools`repColour[power[x__]]:=tools`colourList[[4]];tools`repColour[powera[x__]]:=tools`colourList[[4]];
tools`repColour[powers[x__]]:=tools`colourList[[4]];

(*Dynkin (weight) labels for irreducible representations of simple Lie algebras*)
tools`stylizedWeightLabel[wHead_Symbol[type_Symbol][weightSequence__Integer]]:=Module[{lbl=w[type][weightSequence],alg=type[Length[{weightSequence}]],rnk,dim,adj,f,fb,sp,sp2,wt},rnk=Length[{weightSequence}];dim=representationDimension[w[type][weightSequence]];wt=Sequence@@If[wHead===w,{weightSequence},List@@conjugateRep[w[type][weightSequence]]];adj=adjointDynkinLabel[alg];f=w[type]@@PadRight[{1},rnk];fb=conjugateRep[f];Which[lbl===adj,Tooltip[Style[If[wHead===wc,OverBar[#],#]&@"ad",Bold,FontSize->18,FontFamily->"Times",tools`repColour[lbl]],Style[Row[{"[",wt,"]"}],FontFamily->"Times",FontSize->18]],lbl===f,Tooltip[Style[If[wHead===wc,OverBar[#],#]&@"F",Bold,FontSize->18,FontFamily->"Times",tools`repColour[lbl]],Style[Row[{"[",wt,"]"}],FontFamily->"Times",FontSize->18]],lbl===fb,Tooltip[Style[If[wHead===wc,#,OverBar[#]]&@"F",Bold,FontSize->16,FontFamily->"Times",tools`repColour[lbl]],Style[Row[{"[",Sequence@@(fb[[#]]&/@Range[rnk]),"]"}],FontFamily->"Times",FontSize->18]],type===b&&({weightSequence}===PadLeft[{1},rnk]),Tooltip[Style[If[wHead===wc,OverBar[#],#]&@"S",Bold,FontSize->18,FontFamily->"Times",tools`repColour[lbl]],Style[Row[{"[",wt,"]"}],FontFamily->"Times",FontSize->18]],type===d&&({weightSequence}===PadLeft[{1},rnk]),Tooltip[Style[If[wHead===wc,OverBar[#],#]&@(Subscript["S", 1]),Bold,FontSize->18,FontFamily->"Times",tools`repColour[lbl]],Style[Row[{"[",wt,"]"}],FontFamily->"Times",FontSize->18]],type===d&&({weightSequence}===PadLeft[{1,0},rnk]),Tooltip[Style[If[wHead===wc,OverBar[#],#]&@(Subscript["S", 2]),Bold,FontSize->18,FontFamily->"Times",tools`repColour[lbl]],Style[Row[{"[",wt,"]"}],FontFamily->"Times",FontSize->18]],True,Tooltip[Style[If[wHead===wc,OverBar[#],#]&@representationDimension[w[type][weightSequence]],Bold,FontSize->18,FontFamily->"Times",tools`repColour[lbl]],Style[Row[{"[",wt,"]"}],FontFamily->"Times",FontSize->18]]]];
tools`stylizedWeightLabel[label_]/;Count[label,w[q_][r__]|wc[q_][r__],{0,\[Infinity]}]>0:=((label//.{power[x_,s_]:>If[s===1,x,Superscript[x,Style[Row[{"\[CircleTimes]",s}],FontSize->18,FontFamily->"Times",tools`repColour[x]]]],times[mult_Integer,head_Symbol[alg_Symbol][weight__Integer]]:>If[mult===1,Row[{Style[" ",FontSize->6],head[alg][weight],Style[" ",FontSize->6]}],Superscript[head[alg][weight],Style[Row[{"\[CirclePlus]",mult}],FontSize->16,FontFamily->"Times",tools`repColour[head[alg][weight]]]]],powera[head_Symbol[alg_Symbol][weight__Integer],mult_Integer]:>If[mult===1,Row[{Style[" ",FontSize->6],head[alg][weight],Style[" ",FontSize->6]}],Superscript[head[alg][weight],Style[Row[{"\[TensorWedge]",mult}],FontSize->16,FontFamily->"Times",tools`repColour[head[alg][weight]]]]],powers[head_Symbol[alg_Symbol][weight__Integer],mult_Integer]:>If[mult===1,Row[{Style[" ",FontSize->6],head[alg][weight],Style[" ",FontSize->6]}],Superscript[head[alg][weight],Style[Row[{"\[CircleDot]",mult}],FontSize->16,FontFamily->"Times",tools`repColour[head[alg][weight]]]]],times[head1_[alg_Symbol][weight1__Integer],head2_Symbol[alg_Symbol][weight2__Integer]]:>Row[{(*Style[" ",FontSize->6],*)head1[alg][weight1],Style["\[CircleTimes]",FontSize->16,Black],head2[alg][weight2](*,Style[" ",FontSize->6]*)}],times[r__,head1_Symbol[alg_Symbol][weight1__Integer]]/;MemberQ[{power,powera,powers,times},Head[r]]:>Row[{Style["(",FontSize->18],r,Style[")",FontSize->18],Style["\[CircleTimes]",FontSize->15,Black],head1[alg][weight1]}],times[head1_[alg_Symbol][weight1__Integer],r__]/;MemberQ[{power,powera,powers,times},Head[r]]:>Row[{head1[alg][weight1],Style["\[CircleTimes]",FontSize->15,Black],Style["(",FontSize->18],r,Style[")",FontSize->18]}],times[r__,q__]/;MemberQ[{power,powera,powers,times},Head[q]]||MemberQ[{power,powera,powers,times},Head[r]]:>Row[{Style["(",FontSize->18],r,Style[")",FontSize->18],Style["\[CircleTimes]",FontSize->15,Black],Style["(",FontSize->18],q,Style[")",FontSize->18]}],times[q__times,w[alg_Symbol][weight2__Integer]]:>Row[{Style[" ",FontSize->6],Style["(",FontSize->18],q,Style[")",FontSize->18],Style[" ",FontSize->6],Style["\[CircleTimes]",FontSize->15,Black],w[alg][weight2],Style[" ",FontSize->6]}],times[w[alg_Symbol][weight1__Integer],q__times]:>Row[{Style[" ",FontSize->6],w[alg][weight1],Style["\[CircleTimes]",FontSize->15,Black],Style[" ",FontSize->6],Style["(",FontSize->18],q,Style[")",FontSize->18],Style[" ",FontSize->6]}],times[r__times,q__times]:>Row[{Style[" ",FontSize->6],Style["(",FontSize->18],r,Style[")",FontSize->18],Style[" ",FontSize->6],Style["\[CircleTimes]",FontSize->15,Black],Style[" ",FontSize->6],Style["(",FontSize->18],q,Style[")",FontSize->18],Style[" ",FontSize->6]}]}/.{w[q_][r__]:>tools`stylizedWeightLabel[w[q][r]],wc[q_][r__]:>tools`stylizedWeightLabel[wc[q][r]]})/.{plus[q_]:>q,plus[q__]:>Row[Riffle[{q},Style["\[CirclePlus]",FontSize->20,Black]]]});


(* ::Subsubsection:: *)
(*Backend: Stylized/Formatted Encoding of Abstract & Concrete Tensors*)


(*representations*)
tools`stylizedRepData[rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]]:=tools`stylizedRepData[rep]=Module[{algebra=representationAlgebra[rep],label,name},Which[Length[rep["NonzeroValues"]]==0,{"1","1",algebra,dynkinLabel[rep],Black},Not[tools`normalRepresentationQ[rep]],{ToString[Dimensions[rep][[1]]],"r",algebra,"",Black},Not[tools`normalRepresentationQ[rep]],{ToString[Dimensions[rep][[1]]],"r",algebra,"",RGBColor[0.2,0.2,0.6]},Not[irreducibleRepresentationQ[rep]],{ToString[Dimensions[rep][[1]]],"r",algebra,"",RGBColor[0.2,0.2,0.6]},rep===fundamentalRep[algebra],{"F","f",algebra,w[Head[algebra]]@@PadRight[{1},First[algebra]],RGBColor[0.2,0.2,0.6]},rep===conjugateRep@fundamentalRep[algebra],{OverBar["F"],OverBar@"f",algebra,conjugateRep[w[Head[algebra]]@@PadRight[{1},First[algebra]]],RGBColor[0.2,0.2,0.6]},rep===adjointRep[algebra],{"ad","\[GothicG]",algebra,adjointDynkinLabel[algebra],RGBColor[0.6,0.2,0.3]},rep===conjugateRep@adjointRep[algebra],{OverBar@"ad",OverBar@"\[GothicG]",algebra,adjointDynkinLabel[algebra],RGBColor[0.6,0.2,0.3]},rep===spinorRep[algebra],{If[Head[algebra]===d,"\!\(\*SubscriptBox[\(S\), \(1\)]\)","S"],"s",algebra,dynkinLabel[rep],RGBColor[0.2,0.5,0.2]},rep===conjugateRep[spinorRep[algebra]],{OverBar@If[Head[algebra]===d,"\!\(\*SubscriptBox[\(S\), \(1\)]\)","S"],OverBar@"s",algebra,dynkinLabel[rep],RGBColor[0.2,0.5,0.2]},rep===spinor2Rep[algebra],{"\!\(\*SubscriptBox[\(S\), \(2\)]\)","s",algebra,dynkinLabel[rep],RGBColor[0.2,0.5,0.2]},rep===conjugateRep@spinor2Rep[algebra],{OverBar@"\!\(\*SubscriptBox[\(S\), \(2\)]\)",OverBar@"s",algebra,dynkinLabel[rep],RGBColor[0.2,0.5,0.2]},True,{ToString[Dimensions[rep][[1]]],"r",algebra,dynkinLabel[rep],RGBColor[0.2,0.2,0.6]}]];
tools`stylizedTensor[rep_SparseArray]/;Length[Dimensions[rep]]==3&&SameQ@@Dimensions[rep][[{1,-1}]](*&&tools`normalRepresentationQ[rep]*):=Module[{data=tools`stylizedRepData[rep],name,scripts},If[Not[Head[data]===tools`stylizedRepData],(name=If[data[[4]]==="",Row[{Style[First[data],FontSize->20,Bold,FontFamily->"Times",Last[data]],Style["[",FontSize->20,FontFamily->"Times"],tools`stylizeAlgebra@data[[3]],Style["]",FontSize->20,FontFamily->"Times"]}],Tooltip[Row[{Style[First[data],Bold,FontSize->20,FontFamily->"Times",Last[data]],Style["[",FontSize->20,FontFamily->"Times",Black],Magnify[tools`stylizeAlgebra@data[[3]],0.9],Style["]",FontSize->20,FontFamily->"Times"]}],Which[MemberQ[w/@{a,b,c,d,e,f,g},Head[data[[4]]]],Style[Row[{"[",Sequence@@(List@@data[[4]]),"]"}],FontFamily->"Times",FontSize->18],MemberQ[wc/@{a,b,c,d,e,f,g},Head[data[[4]]]],Style[Row[{"[",Sequence@@(List@@conjugateRep[data[[4]]/.wc->w]),"]"}],FontFamily->"Times",FontSize->18],True,nice[data[[4]]]]]];Subsuperscript[name,Row[{Style[StringJoin@@(" "&/@Range[9+Floor[2Log[10,First[Dimensions[rep]]]]+Floor[Log[10,Dimensions[rep][[2]]]]]),FontFamily->"Times",Last[data],FontSize->12],Row[{Style["[",FontFamily->"Times",FontSize->12,Last[data]],Style[First[Dimensions[rep]],FontFamily->"Times",FontSize->12,Last[data]],Style["]",FontFamily->"Times",FontSize->12,Last[data]]}](*Style[data[[2]],FontFamily->"Times",Last[data],FontSize->16]*)}],Row[{Row[{Style["[",FontFamily->"Times",FontSize->12,Last[data]],Style[First[Dimensions[rep]],FontFamily->"Times",FontSize->12,Last[data]],Style["]",FontFamily->"Times",FontSize->12,Last[data]]}],Row[{Style["[",FontFamily->"Times",FontSize->12,tools`repColour[adjointDynkinLabel[data[[3]]]]],Style[representationDimension[adjointDynkinLabel[data[[3]]]],FontFamily->"Times",FontSize->12,tools`repColour[adjointDynkinLabel[data[[3]]]]],Style["]",FontFamily->"Times",FontSize->12,tools`repColour[adjointDynkinLabel[data[[3]]]]]}](*Style[data[[2]],FontFamily->"Times",Last[data],FontSize->16]*)(*,Style[" ",FontFamily->"Times",Last[data],FontSize->16]*)(*,Style[\[GothicG],FontFamily->"Times",RGBColor[0.6,0.2,0.3],FontSize->16]*)}]]),rep]];

(*miscellaneous tensors*)
tools`stylizedCasimir[rep_SparseArray]:=Module[{labelData=tools`stylizedRepData[rep]},Subsuperscript[Row[{Style["\!\(\*SubscriptBox[\(\[ScriptCapitalC]\), \(2\)]\)",FontFamily->"Times",FontSize->20],Style["[",FontFamily->"Times",FontSize->20],tools`stylizedWeightLabel@labelData[[4]],Style["]",FontFamily->"Times",FontSize->20]}],Row[{Style[" ",FontFamily->"Times",FontSize->12],Style["      ",FontFamily->"Times",FontSize->12],Style[" ",FontFamily->"Times",FontSize->12],Style["[",FontFamily->"Times",FontSize->14,labelData[[-1]]],Style[ToString[representationDimension[rep]],FontFamily->"Times",FontSize->14,labelData[[-1]]],Style["]",FontFamily->"Times",FontSize->14,labelData[[-1]]]}],Row[{Style[" ",FontFamily->"Times",FontSize->6],Style["[",FontFamily->"Times",FontSize->14,labelData[[-1]]],Style[ToString[representationDimension[rep]],FontFamily->"Times",FontSize->14,labelData[[-1]]],Style["]",FontFamily->"Times",FontSize->14,labelData[[-1]]]}]]];
tools`stylizedMetric[rep_SparseArray,dualQ_:False]:=tools`stylizedMetric[rep,dualQ]=Module[{labelDat=tools`stylizedRepData[rep],dim=representationDimension[rep],label,algebra,index},dim=Style[#,FontFamily->"Times",FontSize->14,labelDat[[-1]]]&/@{"[",ToString[dim],"]"};label=labelDat[[4]];index=labelDat[[2]];algebra=labelDat[[3]];Subsuperscript[Row[{Style[If[adjointDynkinLabel[algebra]===label,"\[ScriptCapitalK]","M"],FontFamily->"Times",FontSize->20,tools`repColour[label]],If[adjointDynkinLabel[algebra]===label,Sequence@@{Style["[",FontFamily->"Times",FontSize->20],tools`stylizeAlgebra[algebra],Style["]",FontFamily->"Times",FontSize->20]},""]}],If[TrueQ[dualQ],Row[Join[dim,dim]],Row[{}]],If[Not[TrueQ[dualQ]],Row[Join[dim,dim]],Row[{}]]]];

(*clebsch gordon tensors (for a[1] gauge theory)*)
tools`stylizedClebsch[cLabels__Integer,{extLabels__Integer},{ordering__Integer},dualQ_:False]:=Row[{Subsuperscript[Style[If[TrueQ[dualQ],OverBar[#],#]&@"\[ScriptCapitalC]",FontFamily->"Times",FontSize->20],Row[{Style["",FontSize->15],Sequence@@((Join@@({Tooltip[Style[#+1,FontSize->14,FontFamily->"Times",tools`repColour[w[a][#]],Bold],Row[{Style["[",FontFamily->"Times",FontSize->16],Style[#,FontFamily->"Times",FontSize->16],Style["]",FontFamily->"Times",FontSize->16]}]],Style[" ",FontSize->5,FontFamily->"Times",Bold]}&/@{cLabels})))}],If[{ordering}===Range[Length[{ordering}]],"",Row@RotateLeft[Join[{Style[")",FontSize->15,FontFamily->"Times"],Style["(",FontSize->15,FontFamily->"Times"]},((Join@@({Style[#2,FontFamily->"Times",FontSize->12],Style[" ",FontFamily->"Times",FontSize->6]}&@@@Transpose[{{extLabels},{ordering}}]))[[1;;-2]])]]]],If[DeleteDuplicates[{extLabels}]=={2},"",Sequence@@{Style["[",FontFamily->"Times",FontSize->20],Sequence@@((Join@@({Tooltip[Style[If[#1>=0,(#1+1),OverBar[(-#1+1)]],FontFamily->"Times",Bold,FontSize->20,tools`repColour[w[a][Abs[#1]]]],If[#1<0,OverBar[Row[{Style["[",FontSize->12,FontFamily->"Times"],Style[Abs[#1],FontFamily->"Times",FontSize->12],Style["]",FontSize->12,FontFamily->"Times"]}]],Row[{Style["[",FontSize->12,FontFamily->"Times"],Style[Abs[#1],FontFamily->"Times",FontSize->12],Style["]",FontSize->12,FontFamily->"Times"]}]]],Style[" ",FontSize->5]}&@@@Transpose[{{extLabels}[[Ordering@{ordering}]]}]))[[1;;-2]]),Style["]",FontFamily->"Times",FontSize->20]}]}];
tools`stylizedClebsch[cLabels__Integer,{extLabels__Integer},dualQ_:False]/;(Length[{extLabels}]==Length[{cLabels}]+3)&&Not[Head[dualQ]===Integer]:=If[Sort[{extLabels}]===Range[Length[{extLabels}]],tools`stylizedClebsch[cLabels,2&/@Range[Length[{extLabels}]],{extLabels},dualQ],tools`stylizedClebsch[cLabels,{extLabels},Range[Length[{extLabels}]],dualQ]];
tools`stylizedClebsch[cLabels__Integer,dualQ_:False]/;Not[Head[dualQ]===Integer]:=tools`stylizedClebsch[cLabels,2&/@Range[Length[{cLabels}]+3],Range[Length[{cLabels}]+3],dualQ];
tools`stylizedClebsch[head1_Symbol[alg_Symbol][wt1___Integer],head2_Symbol[alg_Symbol][wt2___Integer],head3_Symbol[alg_Symbol][wt3___Integer]]:=Row[{Style["\[ScriptCapitalC]",FontFamily->"Times",FontSize->20],Style["[",FontFamily->"Times",FontSize->20],tools`stylizedWeightLabel[head1[alg][wt1]],Style[" ",FontSize->6,FontFamily->"Times"],tools`stylizedWeightLabel[head2[alg][wt2]],Style[" ",FontSize->6,FontFamily->"Times"],tools`stylizedWeightLabel[head3[alg][wt3]],Style["]",FontFamily->"Times",FontSize->20]}];

(*multi-trace objects*)
tools`stylizedTr[name_,x__List]/;Not[Head[name]===List]:=Module[{},Row[{Subscript[Style["tr",Black,FontFamily->"Times",FontSize->20],Magnify[tools`stylizedWeightLabel[name],0.75]],Style["[",Black,FontFamily->"Times",FontSize->20],Sequence@@Join@(Style[#,FontFamily->"Times",FontSize->18]&/@Riffle[Row[{"(",##,")"}]&@@@(Style[#,RGBColor[0.6,0.2,0.3]]&/@#&/@{x}),"|"]),Style["]",Black,FontFamily->"Times",FontSize->20]}]];
tools`stylizedTr[{name_,alg_,dualQ_:False},x__List]/;Not[Head[name]===List]:=Module[{},Row[{Subscript[Style[If[TrueQ[dualQ],OverBar[#],#]&@"tr",Black,FontFamily->"Times",FontSize->20],Row[{Magnify[tools`stylizedWeightLabel[name],0.75],Style["[",FontFamily->"Times",FontSize->16],Magnify[tools`stylizeAlgebra[alg],0.75],Style["]",FontFamily->"Times",FontSize->16]}]],Style["[",Black,FontFamily->"Times",FontSize->20],Sequence@@Join@(Style[#,FontFamily->"Times",FontSize->18]&/@Riffle[If[TrueQ[dualQ],OverBar[#],#]&@Row[{"(",##,")"}]&@@@(Style[#,RGBColor[0.6,0.2,0.3]]&/@#&/@{x}),"|"]),Style["]",Black,FontFamily->"Times",FontSize->20]}]];
tools`stylizedTrR[x__]:=Row[{Subscript[Style["tr",Black,FontFamily->"Times",FontSize->20],Style["R",RGBColor[0.2,0.2,0.6],FontSize->14,FontFamily->"Times",Bold]],Style["[",Black,FontFamily->"Times",FontSize->20],Sequence@@Join@(Style[#,FontFamily->"Times",FontSize->18]&/@Riffle[Row[{"(",##,")"}]&@@@(Style[#,RGBColor[0.6,0.2,0.3]]&/@#&/@{x}),"|"]),Style["]",Black,FontFamily->"Times",FontSize->20]}];
tools`stylizedTrF[x__]:=Row[{Subscript[Style["tr",Black,FontFamily->"Times",FontSize->20],Style["F",RGBColor[0.2,0.2,0.6],FontSize->14,FontFamily->"Times",Bold]],Style["[",Black,FontFamily->"Times",FontSize->20],Sequence@@Join@(Style[#,FontFamily->"Times",FontSize->18]&/@Riffle[Row[{"(",##,")"}]&@@@(Style[#,RGBColor[0.6,0.2,0.3]]&/@#&/@{x}),"|"]),Style["]",Black,FontFamily->"Times",FontSize->20]}];
tools`stylizedTrAd[x__]:=Row[{Subscript[Style["tr",Black,FontFamily->"Times",FontSize->20],Style["ad",RGBColor[0.6,0.2,0.3],FontSize->14,FontFamily->"Times",Bold]],Style["[",Black,FontFamily->"Times",FontSize->20],Sequence@@Join@(Style[#,FontFamily->"Times",FontSize->18]&/@Riffle[Row[{"(",##,")"}]&@@@(Style[#,RGBColor[0.6,0.2,0.3]]&/@#&/@{x}),"|"]),Style["]",Black,FontFamily->"Times",FontSize->20]}];


(*dot-powers of representations*)
tools`stylizedDotPower[rep_SparseArray,{orderSequence__Integer}]:=Module[{n=Length[{orderSequence}]+2,nameData=tools`stylizedRepData[rep],name},name=nameData[[4]];Module[{algebra=nameData[[3]]},Subsuperscript[Row[{Subscript[Style["\[ScriptCapitalC]",Black,FontFamily->"Times",FontSize->20],Magnify[tools`stylizeAlgebra[algebra],0.75]],Style["[",Black,FontFamily->"Times",FontSize->20],nice[name],Style[" ",FontSize->2.5],Sequence@@((Join@@((({Tooltip[Style[ToString[#],FontSize->18,FontFamily->"Times",tools`repColour[adjointDynkinLabel[algebra]],Bold],nice[adjointDynkinLabel[algebra]]],Style[" ",FontSize->5]}))&/@({orderSequence}+1)))[[1;;-2]]),Style["|",Black,Bold,FontFamily->"Times",FontSize->18],nice[name],Style["]",Black,FontFamily->"Times",FontSize->20]}],Row[{Style[" ",FontFamily->"Times",FontSize->10],Sequence@@(Join[Style["  ",FontSize->12]&/@Range[(n-1)],Style[" ",FontSize->10]&/@Range[((Floor[Log[10,First[Dimensions[rep]]]]))+(n-2)((Floor[Log[10,Dimensions[rep][[2]]]]))]]),Style["[",nameData[[-1]],Bold,FontFamily->"Times",FontSize->12],Style[First[Dimensions[rep]],nameData[[-1]],FontFamily->"Times",FontSize->12],Style["]",nameData[[-1]],Bold,FontFamily->"Times",FontSize->12]}],Row[{Style[" ",FontFamily->"Times",FontSize->10],Sequence@@{Style["[",nameData[[-1]],Bold,FontFamily->"Times",FontSize->12],Style[First[Dimensions[rep]],nameData[[-1]],FontFamily->"Times",FontSize->12],Style["]",nameData[[-1]],Bold,FontFamily->"Times",FontSize->12]},Sequence@@(Join@@({Style["[",tools`repColour[adjointDynkinLabel[algebra]],Bold,FontFamily->"Times",FontSize->12],Style[Dimensions[rep][[2]],tools`repColour[adjointDynkinLabel[algebra]],FontFamily->"Times",FontSize->12],Style["]",tools`repColour[adjointDynkinLabel[algebra]],Bold,FontFamily->"Times",FontSize->12]}&/@Range[n-2])),Style[" ",FontFamily->"Times",FontSize->10]}]]]];
tools`stylizedDotPower[rep_SparseArray,n_Integer]:=tools`stylizedDotPower[rep,Range[n-2]];

(*jo tensors*)
tools`stylizedJOtensor[stateList_List,flavourGroups_List,dualQ_:False,rep_:{}]:=Module[{repLabel=If[rep==={},{"","","","",Black},tools`stylizedRepData[rep]],n=Length[stateList],colourPairs=Transpose[{stateList[[#]]&/@flavourGroups,tools`colourList[[First@Cases[stateList[[#]],f[x_]:>x]&/@flavourGroups]]}],rules},rules=Join[Join@@(Function[{pair,col},Thread[Rule[pair,{Style[UnderBar@ToString[Cases[pair,f[_]][[1,1]]],FontFamily->"Times New Roman",FontSize->18,Bold,col],Style[OverBar@ToString[n+1-Cases[pair,fb[_]][[1,1]]],FontFamily->"Times New Roman",FontSize->18,Bold,col]}]]]@@@colourPairs),{g[x_]:>Style[ToString[x],FontFamily->"Times New Roman",Bold,FontSize->18,Black],p[x_]:>Style[Superscript[ToString[x],"+"],FontFamily->"Times New Roman",Bold,FontSize->18,Black],m[x_]:>Style[Superscript[ToString[x],"-"],FontFamily->"Times New Roman",Bold,FontSize->18,Black]}];Subsuperscript[Row[{If[rep==={},Style[If[TrueQ[dualQ],OverBar[#],#]&@"\[ScriptCapitalC]",FontFamily->"Times",FontSize->20],Subscript[Style[If[TrueQ[dualQ],OverBar[#],#]&@"\[ScriptCapitalC]",FontFamily->"Times",FontSize->20],Row[{Style[repLabel[[1]],FontSize->16,FontFamily->"Times",Bold,repLabel[[-1]]],Style["[",FontSize->16,FontFamily->"Times"],Magnify[tools`stylizeAlgebra[repLabel[[3]]],0.9],Style["]",FontSize->16,FontFamily->"Times"]}]]],Style["[",FontFamily->"Times",FontSize->20],If[TrueQ[dualQ],OverBar[#],#]&@Row@Riffle[(stateList/.rules),","],Style["]",FontFamily->"Times",FontSize->20]}],##]&@@(If[TrueQ[dualQ],Reverse[#],#]&@{Row@Join[Style["  ",FontSize->If[rep==={},5,12]]&/@Range[(n-Length[flavourGroups])],Style[" ",FontSize->10]&/@Range[If[rep==={},{},(Length[flavourGroups])((Floor[Log[10,First[Dimensions[rep]]]]))+(n-2Length[flavourGroups])((Floor[Log[10,Dimensions[rep][[2]]]]))]],If[rep==={},Style["r",#,Bold],Row[{Style["[",#,Bold,FontFamily->"Times",FontSize->12],Style[First[Dimensions[rep]],#,FontFamily->"Times",FontSize->12],Style["]",#,Bold,FontFamily->"Times",FontSize->12]}]]&/@Reverse[SortBy[colourPairs,#[[1,2]]&][[All,2]]]],Row@Join[If[rep==={},(Cases[#1,f[x_]:>Style["r",#2,Bold]][[1]]&@@@SortBy[colourPairs,First[First[#]]&]),(Cases[#1,f[x_]:>Row[{Style["[",#2,Bold,FontFamily->"Times",FontSize->12],Style[First[Dimensions[rep]],#2,FontFamily->"Times",FontSize->12],Style["]",#2,Bold,FontFamily->"Times",FontSize->12]}]][[1]]&@@@SortBy[colourPairs,First[First[#]]&])],If[Count[stateList,g[_]|p[_]|m[_]]==0,{},Join[(*{Style[" ",FontSize->6]},*)If[rep==={},Style["\[GothicG]",FontFamily->"Times",FontSize->10,Bold],Style["["<>ToString[Dimensions[rep][[2]]]<>"]",FontFamily->"Times",FontSize->12]]&/@Range[Count[stateList,g[_]|p[_]|m[_]]]]]]})];

(*ddm tensors*)
tools`stylizedDDMTensor[{order__Integer},alg_:{}]:=Module[{color=tools`repColour[w[a][1,0,1]]},Row[{If[alg==={},Style["\[ScriptF]",Bold,FontFamily->"Times New Roman",FontSize->20,color],Subscript[Style["\[ScriptF]",Bold,FontFamily->"Times New Roman",FontSize->20,color],Style[Magnify[tools`stylizeAlgebra[alg],0.75],FontSize->16,FontFamily->"Times",Bold,color]]],Style["[",FontFamily->"Times New Roman",FontSize->20],Sequence@@((Join@@({Style[If[#<0,OverBar[-#],#],FontFamily->"Times",Bold,color,FontSize->20],Style[" ",FontFamily->"Times",FontSize->6]}&/@{order}))[[1;;-2]]),Style["]",FontFamily->"Times New Roman",FontSize->20]}]];


(* ::Section:: *)
(*Drawing of Tensor Diagrams*)


(* ::Subsection:: *)
(*Drawing Tensor Diagrams for Concrete and Abstract Tensor Objects*)


drawTensors[exprn_]:=(exprn/.{array_SparseArray:>Module[{test=tools`drawTensor[array]},If[Head[test]===tools`drawTensor,array,test]],joTensor[args__]:>tools`graphicalJOtensor[args],clebschTensor[args__]:>tools`graphicalClebsch[args],trR[args__]:>tools`graphicalTrR["R",args],trF[args__]:>tools`graphicalTrR[w[a][1,0,0],args],trAd[args__]:>tools`graphicalTrR[w[a][1,0,1],args],ddmTensor[args__]:>tools`graphicalDotPower[ad,Length[{args}],{args},True],dynkinIndex[R]->Row@({Style["T(",FontSize->16,FontFamily->"Times"],Style["R",FontSize->16,FontFamily->"Times",tools`repColour[w[a][1,0,0]]],Style[")",FontSize->16,FontFamily->"Times"]})}/.{Times[x_?NumericQ,y_Graphics]:>If[x===-1,-y,Row[{Style[x,FontFamily->"Times",FontSize->20],y}]]});


(* ::Subsubsection::Closed:: *)
(*Backend: Elements of Tensor Diagrams*)


(*tensor diagram nodes*)
tools`diagramVertex[pt_List,label_,size_:0.105]/;Count[label,w[a_][b___]|wc[a_][b__],{0,\[Infinity]}]>0:={EdgeForm[{tools`repColour[label]}],tools`repColour[label],Disk[pt,size]};
tools`diagramVertex[pt_List,{name_,color_},size_:0.105]:={EdgeForm[{color}],color,Disk[pt,size]};
tools`diagramVertex[pt_List,size_:0.095]/;Not[Head[size]===List]:={{EdgeForm[Black],GrayLevel[0.9],Disk[pt,size]}};

(*stylized lines encoding representations*)
tools`arcToCurvedPts[\[Theta]_,\[Delta]_]:=Module[{ell=4/3Tan[\[Delta]/4],pts},Join@@(RotationMatrix[-\[Theta]] . #&/@#&/@List[{{-1,0},{-1,ell}},{{Cos[-\[Pi]-\[Delta]],Sin[-\[Pi]-\[Delta]]}+ell{Cos[(-\[Pi]-\[Delta])+\[Pi]/2],Sin[-\[Pi]-\[Delta]+\[Pi]/2]},{Cos[-\[Pi]-\[Delta]],Sin[-\[Pi]-\[Delta]]}}])];
tools`repLine[pts_List,label_,endPt_Integer:0,labelQ_:True,reverseQ_:False,arcQ_:False]/;Count[label,w[a_][b___]|wc[a_][b___],{0,\[Infinity]}]>0:=Module[{mid,norm,color,alg,tq},alg=Cases[(label/.wc->w),w[type_][weightSequence__Integer]:>type[Length[{weightSequence}]],{0,\[Infinity]}][[1]];tq=label==w[Head[alg]]@@PadRight[{0},alg[[1]]];mid=If[TrueQ[arcQ],BezierFunction[tools`arcToCurvedPts@@pts][0.5],Mean[pts]];norm=-0.175If[TrueQ[arcQ],1.0({#2,-#1}&@@(#1-#2&@@(BezierFunction[tools`arcToCurvedPts@@pts]/@{0,1}))),0.15/0.175(Sign[#1]{#2,-#1}&@@(pts[[2]]-pts[[1]]))];color=tools`repColour[label];color=If[Head[First[#]]===tools`repColour,tools`colourList[[3]],Sequence@@#]&@{tools`repColour[label]};{AbsoluteThickness[1.75],CapForm["Round"],color,Arrowheads[{{Medium,If[TrueQ[reverseQ],0.8,If[TrueQ[arcQ],0.575,0.65]]}}],If[TrueQ[labelQ],#,Tooltip[#,Style[tools`stylizedWeightLabel[label],color]]]&@If[TrueQ[arcQ],{CapForm["Round"],Arrow[BezierCurve[tools`arcToCurvedPts@@(If[TrueQ[reverseQ],Reverse[#],#]&@pts)]]},{CapForm["Round"],If[TrueQ[tq],Line[#],Arrow[#]]&@(If[TrueQ[reverseQ],Reverse[#],#]&@pts)}],If[TrueQ[labelQ],Text[If[Count[label,w[_][__]|wc[_][__],{0,\[Infinity]}]>1,Magnify[#,0.6],#]&@tools`stylizedWeightLabel[label],mid+norm,-5norm],Nothing],Black,If[endPt===0,Nothing,Text[Style[endPt,FontSize->16,FontFamily->"Times"],pts[[2]]+1.2(pts[[1]]-pts[[2]]),-0.05(pts[[1]]-pts[[2]])]]}];
(*tools`repLine[pts_List,{name_String,col_,alg_},endPt_Integer:0,labelQ_:True,reverseQ_:False,arcQ_:False]:=Module[{mid,norm,color,tq},tq=reverseQ;mid=If[TrueQ[arcQ],BezierFunction[tools`arcToCurvedPts@@pts][0.5],Mean[pts]];norm=-0.175If[TrueQ[arcQ],1.0({#2,-#1}&@@(#1-#2&@@(BezierFunction[tools`arcToCurvedPts@@pts]/@{0,1}))),0.15/0.175(Sign[#1]{#2,-#1}&@@(pts[[2]]-pts[[1]]))];color=col;{AbsoluteThickness[1.75],CapForm["Round"],color,Arrowheads[{{Medium,If[TrueQ[reverseQ],0.8,If[TrueQ[arcQ],0.575,0.65]]}}],If[TrueQ[labelQ],#,Tooltip[#,Style[name,Bold,FontFamily->"Times",FontSize->16,color]]]&@If[TrueQ[arcQ],{CapForm["Round"],Arrow[BezierCurve[tools`arcToCurvedPts@@(If[TrueQ[reverseQ],Reverse[#],#]&@pts)]]},{CapForm["Round"],If[TrueQ[tq],Line[#],Arrow[#]]&@(If[TrueQ[reverseQ],Reverse[#],#]&@pts)}],If[TrueQ[labelQ],Text[Style[name,FontSize->16,FontFamily->"times",color],mid+norm,-5norm],Nothing],Black,If[endPt===0,Nothing,Text[Style[endPt,FontSize->16,FontFamily->"Times"],pts[[2]]+1.2(pts[[1]]-pts[[2]]),-0.05(pts[[1]]-pts[[2]])]]}];*)
tools`repLine[pts_List,{name_String,col_,alg_},endPt_Integer:0,labelQ_:True,reverseQ_:False,arcQ_:False]:=Module[{mid,norm,color,tq},tq=reverseQ;mid=If[TrueQ[arcQ],BezierFunction[tools`arcToCurvedPts@@pts][0.5],Mean[pts]];norm=-0.175If[TrueQ[arcQ],1.0({#2,-#1}&@@(#1-#2&@@(BezierFunction[tools`arcToCurvedPts@@pts]/@{0,1}))),0.15/0.175(Sign[#1]{#2,-#1}&@@(pts[[2]]-pts[[1]]))];color=col;{AbsoluteThickness[1.75],CapForm["Round"],color,Arrowheads[{{Medium,If[TrueQ[reverseQ],0.8,If[TrueQ[arcQ],0.575,0.65]]}}],If[TrueQ[labelQ],#,Tooltip[#,Style[name,Bold,FontFamily->"Times",FontSize->16,color]]]&@If[TrueQ[arcQ],{CapForm["Round"],Arrow[BezierCurve[tools`arcToCurvedPts@@(If[TrueQ[reverseQ],Reverse[#],#]&@pts)]]},{CapForm["Round"],If[TrueQ[tq],Arrow[#],Arrow[#]]&@(If[TrueQ[reverseQ],Reverse[#],#]&@pts)}],If[TrueQ[labelQ],Text[Style[name,FontSize->16,FontFamily->"times",color],mid+norm,-5norm],Nothing],Black,If[endPt===0,Nothing,Text[Style[endPt,FontSize->16,FontFamily->"Times"],pts[[2]]+1.2(pts[[1]]-pts[[2]]),-0.05(pts[[1]]-pts[[2]])]]}];

(*elements of JO tensors*)
tools`tensorColumnTemplate[slot_Integer,nRungs_Integer,isGluon_:False,startNo_:0,rep_:{}]:=Module[{rungSpacing=1/2,dx=1,gColor=RGBColor[{0.575,0,0.225}],fColor=RGBColor[{0.235,0.235,0.6}],labelDat,levels},If[Not[rep==={}],labelDat=tools`stylizedRepData[rep];fColor=Last[labelDat];];levels=Range[0,(nRungs-1+If[isGluon,1,0]) rungSpacing,rungSpacing];{AbsoluteThickness[1.4],CapForm["Round"],{gColor,tools`wavyLine[{{slot+dx/2,#1- 0.025},{slot+dx/2,#2+ 0.025}}]}&@@@Partition[levels[[Max[{startNo,1}];;-1]],2,1],fColor,{AbsoluteThickness[7],White,Line[{{slot+0.4,#},{(slot+dx-0.4),#}}]}&/@levels[[1;;If[TrueQ[isGluon],-2,-1]]],{AbsoluteThickness[1.4],Arrowheads[{{Medium,0.03}}],Arrow[{{slot,#},{(slot+dx),#}}]}&/@levels[[1;;If[TrueQ[isGluon],-2,-1]]],If[startNo===0,Sequence@@{{{GrayLevel[0.95],EdgeForm[Directive[AbsoluteThickness[1.4],fColor]],Disk[{slot+dx/2,#},0.075]}&/@levels[[1;;-2]]},{{fColor,EdgeForm[Directive[AbsoluteThickness[1.05],fColor]],Disk[{slot+dx/2,#},0.0475]}&/@levels[[If[TrueQ[isGluon],{},-1;;-1]]]}},(Join[{fColor,EdgeForm[Directive[AbsoluteThickness[1.05],fColor]],Disk[{slot+dx/2,#},0.0475]}&/@levels[[startNo;;startNo]],If[TrueQ[isGluon],{},{fColor,EdgeForm[Directive[AbsoluteThickness[1.05],fColor]],Disk[{slot+dx/2,#},0.0475]}&/@levels[[-1;;-1]]]])]}];
tools`arc[{a_List,b_List},label_Integer:0]:=If[label===0,{tools`colourList[[13]],Arrowheads[{{Medium,0.6}}],Arrow@BezierCurve[{a,.325(b+a),b}]},{tools`colourList[[label]],{Arrowheads[{{Medium,0.6}}],Tooltip[Arrow@BezierCurve[{a,.325(b+a),b}],label,TooltipStyle->{tools`colourList[[label]]}]}}];
tools`wavyLine[{x0_,y0_}]:=Module[{x=x0+(y0-x0)*0.05,y=y0+(x0-y0)*0.05,delta={-(y0-x0)[[2]],(y0-x0)[[1]]}/19,P},P=3;BSplineCurve[Evaluate[Map[(x+(y-x) #/(4P)+Sign[Mod[#,4]](Mod[#,4]-2)delta)&,Range[0,4P]]],SplineWeights->Prepend[Append[PadLeft[{},4P-1,1],1/2],1/2]]];


(* ::Subsubsection:: *)
(*Backend: Specific Diagrams for Specific Colour Tensors*)


(*(multi-)traces over representations*)
tools`graphicalTrR["R",ordering_List,dualQ_:False]/;BooleanQ[dualQ]:=tools`graphicalTrR["R",ordering,dualQ]=Module[{n=Length[ordering]},Graphics[Join@@Join[tools`repLine[#,{"R",tools`repColour[w[a][1,0,0]],a[3]},0,False,False,True]&/@({(#-1/2)2\[Pi]/n,2\[Pi]/n}&/@Range[n]),tools`repLine[{1.95{Cos[#1],Sin[#1]},{Cos[#1],Sin[#1]}},{"ad",tools`repColour[w[a][1,0,1]],a[3]},#2,False,dualQ,False]&@@@(({\[Pi]-(#-1/2)2\[Pi]/n,ordering[[#]]}&/@Range[n])),tools`diagramVertex[{Cos[#],Sin[#]},{"R",tools`repColour[w[a][1,0,0]]},0.07]&/@(\[Pi]-(#-1/2)2\[Pi]/n&/@Range[n])],ImageSize->If[n==2,80,120]]];
tools`graphicalTrR[repLabel_,ordering_List,dualQ_:False]/;Length[ordering]>=2&&Count[repLabel,w[x_][y__],{0,\[Infinity]}]>0&&BooleanQ[dualQ]:=tools`graphicalTrR[repLabel,ordering,dualQ]=Module[{alg,n=Length[ordering],label=(repLabel/.If[TrueQ[dualQ],{w[r_][s__]:>wc[r][s],wc[r_][s__]:>w[r][s]},{}])},alg=Join[Cases[repLabel,w[x_][y__]:>x[Length[{y}]],{0,\[Infinity]}],Cases[repLabel,wc[x_][y__]:>x[Length[{y}]],{0,\[Infinity]}]][[1]];Graphics[Join@@Join[tools`repLine[#,label,0,False,False,True]&/@({(#-1/2)2\[Pi]/n,2\[Pi]/n}&/@Range[n]),tools`repLine[{1.95{Cos[#1],Sin[#1]},{Cos[#1],Sin[#1]}},adjointDynkinLabel[alg],#2,False,dualQ,False]&@@@(({\[Pi]-(#-1/2)2\[Pi]/n,ordering[[#]]}&/@Range[n])),tools`diagramVertex[{Cos[#],Sin[#]},label,0.07]&/@(\[Pi]-(#-1/2)2\[Pi]/n&/@Range[n])],ImageSize->If[n==2,80,120]]];
tools`graphicalTrR[repLabel_,n_Integer,dualQ_:False]/;n>=2&&BooleanQ[dualQ]:=tools`graphicalTrR[repLabel,Range[n],dualQ];
tools`graphicalTrR[repLabel_,ordering_List,others__List,dualQ_:False]/;BooleanQ[dualQ]&&Length[ordering]>=2:=Row[tools`graphicalTrR[repLabel,#,dualQ]&/@Prepend[{others},ordering]];

(*dot-powers of representations*)
tools`graphicalDotPower[repLabel_,n_Integer,orderingO_List:{},lastReverseQ_:False]/;n>=2&&MemberQ[{0,n},Length[orderingO]]&&Count[repLabel,w[x_][y__]|wc[x_][y__],{0,\[Infinity]}]>0:=Module[{ptList={#-1,0}&/@Range[n-2],extLabels,alg},extLabels=If[orderingO==={},Range[n],orderingO];alg=Join[Cases[repLabel,w[x_][y__]:>x[Length[{y}]],{0,\[Infinity]}],Cases[repLabel,wc[x_][y__]:>x[Length[{y}]],{0,\[Infinity]}]][[1]];Graphics[Join@@Join[{tools`repLine[#1,repLabel,0,False,False]}&/@Partition[ptList[[1;;-1]],2,1],{tools`repLine[{0.75{Cos[#],Sin[#]},{0,0}},repLabel,Abs@extLabels[[1]],If[n>3,False,True],If[extLabels[[1]]<0,True,False]]&@(7\[Pi]/6+If[n==3&&orderingO==={2,1,3},-5\[Pi]/6,0]),tools`repLine[{{n-3,0}+0.75{Cos[#],Sin[#]},{n-3,0}},repLabel,Abs@Last[extLabels],If[n>3,False,True],If[Last[extLabels]<0,Not[#],#]&@If[TrueQ[lastReverseQ],False,True]]&@(-\[Pi]/6+If[n==3&&orderingO==={2,1,3},-\[Pi]/6,0])},If[n==3&&orderingO==={2,1,3},{tools`repLine[{{-0.75,0},{0,0}},adjointDynkinLabel[alg],Abs@extLabels[[2]],False,If[extLabels<0,True,False]]},tools`repLine[{{#-1,0.75},{#-1,0}},adjointDynkinLabel[alg],Abs@#2,False,If[#2<0,True,False]]&@@@Transpose[{Range[n-2],extLabels[[Range[n-2]+1]]}]],Join@@(tools`diagramVertex/@ptList)],ImageSize->(120+(n-3)*40)]];
tools`graphicalDotPower[F,args__]:=tools`graphicalDotPower[w[a][1,0,0,0],args];
tools`graphicalDotPower[ad,args__]:=tools`graphicalDotPower[w[a][1,0,0,1],args];

(*jo tensors*)
tools`graphicalJOtensor[stateList_,flavourPairingsIn_,dualQ_:False,rep_:{}]:=Module[{expandedQ=False,n=Length[stateList],colData,colArgs,quarkLabels,gluonLabels,quarkLabelsWhitespace,fColor=RGBColor[{0.235,0.235,0.6}],gColor=RGBColor[{0.575,0,0.225}],flavourPairings=Sort[flavourPairingsIn],colTemplateArgs,pairings,nestings,contracts,labelDat},If[Not[rep==={}],labelDat=tools`stylizedRepData[rep];fColor=Last[labelDat];];pairings=SortBy[Join[flavourPairings,Partition[Complement[Range[Length[stateList]],Join@@flavourPairings],1]],(First[Sort@Mod[#-flavourPairings[[1,2]],Length[stateList],1]])&];nestings=Function[{pair},{Select[Complement[DeleteCases[pairings,{x_}],{pair}],Length[Intersection[Mod[Range@@(If[Not[OrderedQ[#]],#+{0,n},#]&@Mod[#-flavourPairings[[1,2]],n,1]),n,1],Mod[pair-flavourPairings[[1,2]],n,1]]]==Length[pair]&],pair}]/@pairings[[2;;-1]];nestings=(nestings/.Thread[Rule[DeleteCases[pairings,{q_}],Range[Length[DeleteCases[pairings,{q_}]]]]]);colData=Prepend@@@Transpose[{{Length[#[[1]]]+1-If[Head[Last[#]]===List,1,0],Head[Last[#]]===List}&/@nestings,Range[Length[nestings]]}];gluonLabels=Function[{a,b},Text[Style[(stateList[[Last[b][[1]]]]/.{g[x_]:>If[TrueQ[dualQ],OverBar[x],x],m[x_]:>Superscript[x,"-"],p[x_]:>Superscript[x,"+"]}),gColor,FontFamily->"Times New Roman",FontSize->16,Background->White],{0.5+a,0.1+Length[b[[1]]]/2},{-.2,-0.2}]]@@@Cases[Transpose[{Range[Length[nestings]],nestings}],{x_,{y_,{z_Integer}}}];quarkLabels=Function[{a,b},{a,stateList[[#]]&/@(Cases[pairings,{x_,y_}][[If[Head[Last[b]]===Integer,Append[b[[1]],b[[-1]]],First[b]]]])}]@@@Transpose[{Range[Length[nestings]],nestings}];quarkLabels=Join[({#,{1,1/2}*(Position[quarkLabels[[All,2]],#,{0,\[Infinity]}][[All,1;;2]][[1]]-{0,1})}&/@Cases[DeleteDuplicates[Flatten@quarkLabels[[All,2]]],f[x_]]),({#,{1,1/2}*(Position[quarkLabels[[All,2]],#,{0,\[Infinity]}][[All,1;;2]][[-1]]+{1,0}-{0,1})}&/@Cases[DeleteDuplicates[Flatten@quarkLabels[[All,2]]],fb[x_]])];quarkLabelsWhitespace={AbsoluteThickness[10],White,Line[{#[[2]]-{0.085,0},#[[2]]+{0.085,0}}],AbsoluteThickness[1.4],fColor,If[Head[#[[1]]]===f,{Arrowheads[{{Medium,1}}],Arrow[{#[[2]]+{0.155,0},#[[2]]+{0.4,0}}]},{Arrowheads[{{Medium,0.85}}],Arrow[{#[[2]]-{0.4,0},#[[2]]-{0.155,0}}]}]}&/@quarkLabels;quarkLabels=Join[Text[Style[If[TrueQ[dualQ],OverBar[#[[1,1]]],UnderBar[#[[1,1]]]],FontFamily->"Times New Roman",FontSize->16,fColor],#[[2]]+1{0.12,0},1{1,0}]&/@(Cases[quarkLabels,{f[x_],q_}]),Text[Style[If[TrueQ[dualQ],UnderBar[n+1-#[[1,1]]],OverBar[n+1-#[[1,1]]]],FontFamily->"Times New Roman",FontSize->16,fColor],#[[2]]-1{0.12,0},1{-1,0}]&/@(Cases[quarkLabels,{fb[x_],q_}])];colArgs=Append@@@#&/@(Transpose[{colData,#}]&/@Tuples[Range/@(-1+#2+Boole[#3]&@@@colData)]);If[Not[rep==={}],colData=Join[#,{0,rep}]&/@colData];If[TrueQ[expandedQ],Total[Graphics[Join[tools`tensorColumnTemplate@@@#,quarkLabelsWhitespace,gluonLabels,quarkLabels],ImageSize->90*Length[colData]]&/@colArgs],Graphics[{Join[tools`tensorColumnTemplate@@@colData,quarkLabelsWhitespace,gluonLabels,quarkLabels]},ImageSize->90*Length[colData]]]];

(*clebsch tensor diagrams (for a[1] gauge theory)*)
tools`graphicalClebsch[intWeights__Integer,{extWeights__Integer},{legOrdering__Integer},dualQ_:False]/;Length[{extWeights}]==Length[{legOrdering}]:=Module[{n=Length[{extWeights}],ptList,intList=If[#<0,wc[a][-#],w[a][#]]&/@{intWeights},extList=If[#<0,wc[a][-#],w[a][#]]&/@{extWeights}},ptList={#-1,0}&/@Range[n-2];Graphics[Join@@Join[{tools`repLine[#1,#2,0,True,dualQ(*False*)]}&@@@Transpose[{Partition[ptList[[1;;-1]],2,1],intList}],{tools`repLine[{0.75{Cos[#],Sin[#]},{0,0}},First[extList],First[{legOrdering}],False,dualQ]&@(7\[Pi]/6),tools`repLine[{{n-3,0}+0.75{Cos[#],Sin[#]},{n-3,0}},Last[extList],Last[{legOrdering}],False,dualQ]&@(-\[Pi]/6)},tools`repLine[{{#-1,0.75},{#-1,0}},#2,#3,False,dualQ]&@@@Transpose[{Range[n-2],extList[[Range[n-2]+1]],{legOrdering}[[Range[n-2]+1]]}],Join@@(tools`diagramVertex/@ptList)],ImageSize->(120+(n-4)*40)]];
tools`graphicalClebsch[intWeights__Integer,{extWeights__Integer}]/;Length[{extWeights}]==(Length[{intWeights}]+3)>=4:=If[Sort[{extWeights}]===Range[Length[{extWeights}]],tools`graphicalClebsch[intWeights,2&/@Range[Length[{extWeights}]],{extWeights}],tools`graphicalClebsch[intWeights,{extWeights},Range[Length[{intWeights}]+3]]];
tools`graphicalClebsch[intWeights__Integer]:=tools`graphicalClebsch[intWeights,2&/@Range[Length[{intWeights}]+3],Range[Length[{intWeights}]+3]];
tools`graphicalClebsch[head1_Symbol[alg_Symbol][wt1___Integer],head2_Symbol[alg_Symbol][wt2___Integer],head3_Symbol[alg_Symbol][wt3___Integer]]:=Graphics[{tools`repLine[{0.75` {-1,0},{0,0}},(head1[alg][wt1]/.wc->w),1,True,If[head1===wc,True,False]],tools`repLine[{0.75` {Cos[\[Pi]/3],Sin[\[Pi]/3]},{0,0}},(head2[alg][wt2]/.wc->w),2,True,If[head2===wc,True,False]],tools`repLine[{0.75` {Cos[-(\[Pi]/3)],Sin[-(\[Pi]/3)]},{0,0}},(head3[alg][wt3]/.wc->w),3,True,If[head3===wc,True,False]],tools`diagramVertex[{0,0}]},ImageSize->100];


(*one-off graphical tensors*)
tools`fDotTgraphic[rep_SparseArray]:=Module[{lbl=tools`stylizedRepData[rep],adj},adj=adjointDynkinLabel[lbl[[3]]];lbl=lbl[[-2]];Graphics[{tools`repLine[{0.75{Cos[-\[Pi]/3+\[Pi]/12],Sin[-\[Pi]/3+\[Pi]/12]},{0,0}},lbl,3,False],tools`repLine[{0.75{Cos[\[Pi]/3-\[Pi]/12],Sin[\[Pi]/3-\[Pi]/12]},{0,0}},lbl,4,False,True],tools`repLine[{{-0.75,0},{0,0}},adj,False],tools`repLine[{0.75{Cos[8\[Pi]/6-\[Pi]/12]-1,Sin[8\[Pi]/6-\[Pi]/12]},{-0.75,0}},adj,1,False],tools`repLine[{0.75{Cos[4\[Pi]/6+\[Pi]/12]-1,Sin[4\[Pi]/6+\[Pi]/12]},{-0.75,0}},adj,2,False],tools`diagramVertex[{0,0},0.095],tools`diagramVertex[{-0.75,0},0.095]},ImageSize->120]];
tools`fDotTgraphicR[rep_SparseArray]:=Module[{lbl=tools`stylizedRepData[rep],adj},adj=adjointDynkinLabel[lbl[[3]]];lbl=lbl[[-2]];Graphics[{tools`repLine[{0.75{Cos[7\[Pi]/6],Sin[7\[Pi]/6]},{0,0}},lbl,1,False],tools`repLine[{0.75{Cos[-\[Pi]/6],Sin[-\[Pi]/6]},{0,0}},lbl,4,False,True],tools`repLine[{{0,0.75},{0,0}},adj,False],tools`repLine[{0.75{Cos[5\[Pi]/6],Sin[5\[Pi]/6]+1},{0,0.75}},adj,2,False],tools`repLine[{0.75{Cos[\[Pi]/6],Sin[\[Pi]/6]+1},{0,0.75}},adj,3,False],tools`diagramVertex[{0,0},0.095],tools`diagramVertex[{0,0.75},0.095]},ImageSize->90]];

tools`graphicalMetric[rep_SparseArray,dualQ_:False]:=Module[{repLabel=tools`stylizedRepData[rep][[4]]},If[TrueQ[dualQ],Graphics[{tools`repLine[{{-1,0},{0,0}},repLabel,1,True,True,False],tools`repLine[{{1,0},{0,0}},repLabel,2,True,True,False],tools`diagramVertex[{0,0},0.2]},ImageSize->100],Graphics[{tools`repLine[{{-1,0},{0,0}},repLabel,1],tools`repLine[{{1,0},{0,0}},repLabel,2,True,False,False],tools`diagramVertex[{0,0},0.2]},ImageSize->100]]];
tools`graphicalCasimir[rep_SparseArray]:=Module[{labelData=tools`stylizedRepData[rep]},Graphics[{tools`repLine[{2{Cos[13\[Pi]/12],Sin[13\[Pi]/12]}-{1,0},{-1,0}},labelData[[4]],1,True],tools`repLine[{{-1,0},{1,0}},labelData[[4]],0,False],tools`repLine[{-\[Pi]/2,\[Pi]/2},adjointDynkinLabel[a[4]],0,False,True,True],tools`repLine[{\[Pi]/2,\[Pi]/2},adjointDynkinLabel[a[4]],0,False,True,True],tools`repLine[{2{Cos[-\[Pi]/12],Sin[-\[Pi]/12]}+{1,0},{1,0}},labelData[[4]],2,True,True],tools`diagramVertex[{-1,0}],tools`diagramVertex[{1,0}],tools`diagramVertex[{0,1}]},ImageSize->200]];


(* ::Section:: *)
(*Installing the Package*)


installColourTensors:=Module[{pathList=$Path,notebookDirs=DeleteDuplicates[DeleteCases[Quiet[NotebookDirectory/@Notebooks[]],$Failed]],installPath},installPath=pathList[[Append[Flatten[Position[(Characters[pathList]//.{x___,"/",y___}:>{y}),Characters["Applications"]]],1][[1]]]];If[tools`packageDirectory===installPath,If[Not[notebookDirs==={$Failed}]&&(Or@@(MemberQ[FileNames["*.m",#],FileNameJoin[{#,"colour_tensors.m"}]]&/@notebookDirs)),If[FileExistsQ[FileNameJoin[{installPath,"colour_tensors.m"}]],DeleteFile[FileNameJoin[{installPath,"colour_tensors.m"}]]];notebookDirs=Select[notebookDirs,MemberQ[FileNames["*.m",#],FileNameJoin[{#,"colour_tensors.m"}]]&,1][[1]];CopyFile[FileNameJoin[{notebookDirs,"colour_tensors.m"}],FileNameJoin[{installPath,"colour_tensors.m"}]];Print["The colour_tensors Package has been successfully (re)installed to\n ","   ",installPath,"\n","To use, simply evaluate: ","<<colour_tensors.m"," in any new notebook."];,Print["The package is already installed.\nIf you'd like to reinstall, call `installColourTensors' again\n from a notebook saved to a directory with a copy of colour_tensors.m in it."]],If[FileExistsQ[tools`packagePath],If[FileExistsQ[FileNameJoin[{installPath,"colour_tensors.m"}]],DeleteFile[FileNameJoin[{installPath,"colour_tensors.m"}]]];CopyFile[tools`packagePath,FileNameJoin[{installPath,"colour_tensors.m"}]];Print["The colour_tensors package has been successfully installed to\n ","   ",installPath,"\n","To use, simply evaluate: ","<<colour_tensors.m"," in any new notebook."];]];];


(* ::Subsubsection::Closed:: *)
(*Backend:*)


tools`packagePath=$InputFileName;
tools`packageDirectory=FileNameJoin[FileNameSplit[tools`packagePath][[1;;-2]]];


(* ::Section:: *)
(*Splash Screen and Initialization*)


(* ::Subsubsection::Closed:: *)
(*Backend:*)


tools`randomClebschDiagram[n_Integer]/;n>3:=Module[{ephPerm=randomPerm[n],seedReps=RandomInteger[{1,9},{2}],intList},intList={RandomChoice[tools`tensorPairImages@@seedReps]};drawTensors[clebschTensor[Sequence@@#2[[1;;-2]],Append[#1,Last[#2]],ephPerm]]&@@Nest[Function[{repList,int},Module[{newExt=RandomInteger[{1,9}]},{Append[repList,newExt],Append[int,RandomChoice[tools`tensorPairImages[newExt,Last[int]]]]}]]@@#&,{seedReps,intList},n-3]];
tools`splashGraphic=tools`randomClebschDiagram[6];


(* ::Subsection:: *)
(*Splash Graphic*)


Print[Panel[Column[List[Row[List[Style["Constructing",Bold,Italic,tools`colourList[[6]],Rule[FontFamily,"Times"],Rule[FontSize,36]]]],Row[List[Style["Concrete ",Bold,Italic,tools`colourList[[1]],Rule[FontFamily,"Times"],Rule[FontSize,36]],Style["Colour ",Bold,Italic,Rule[FontFamily,"Times"],Rule[FontSize,32]],Style["Tensors",Bold,Italic,Rule[FontFamily,"Times"],Rule[FontSize,32]]]],Graphics[Join[({GrayLevel[0.9],Rectangle[{-1,-0.7}-0.075,{4.1,1.2}+0.075],White,Rectangle[{-1,-0.7},{4.1,1.2}]}),(List@@tools`splashGraphic)],ImageSize->230],Row[List[Style["for ",Bold,Italic,Rule[FontFamily,"Times"],Rule[FontSize,28]],Style["Simple ",Bold,Italic,tools`colourList[[9]],Rule[FontFamily,"Times"],Rule[FontSize,32]],Style["Gauge Theories",Bold,Italic,Rule[FontFamily,"Times"],Rule[FontSize,32]]]],Row[List[Style["Jacob L. Bourjaily, Michael Plesser,",Rule[FontFamily,"Times"],Rule[FontSize,18]]]],Row[List[Style["and Philip Velie, 2026",Rule[FontFamily,"Times"],Rule[FontSize,18]]]]],Rule[Alignment,Center],Spacings->{0,{0.0,0.6,0.6,1.2,0.6}}],Rule[Background,RGBColor[Rational[3,4],Rational[3,4],Rational[9,10]]],Rule[FrameMargins,List[List[15,15],List[2,4]]]]];


End[]
EndPackage[]


==> anc/demonstrating_colour_tensor_tools.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    363365,      10832]
NotebookOptionsPosition[    308426,      10049]
NotebookOutlinePosition[    308864,      10066]
CellTagsIndexPosition[    308821,      10063]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Getting Started",
  FontWeight->"Bold"],
 ":"
}], "Section",
 CellChangeTimes->{{3.996318636182261*^9, 
  3.996318642449854*^9}},ExpressionUUID->"d7bd16b9-aaa9-4f29-b832-\
247c1e417721"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "colour_tensors.m"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"71392cdb-2d7c-409c-b7c3-88e698699291"],

Cell[BoxData[
 PanelBox[
  TagBox[GridBox[{
     {
      TemplateBox[{
        StyleBox["\"Constructing\"", Bold, Italic, 
         RGBColor[0.9, 0, 0.5], FontFamily -> "Times", FontSize -> 36, 
         StripOnInput -> False]},
       "RowDefault"]},
     {
      TemplateBox[{
        StyleBox["\"Concrete \"", Bold, Italic, 
         RGBColor[0.3, 0.3, 0.9], FontFamily -> "Times", FontSize -> 36, 
         StripOnInput -> False], 
        StyleBox[
        "\"Colour \"", Bold, Italic, FontFamily -> "Times", FontSize -> 32, 
         StripOnInput -> False], 
        StyleBox[
        "\"Tensors\"", Bold, Italic, FontFamily -> "Times", FontSize -> 32, 
         StripOnInput -> False]},
       "RowDefault"]},
     {
      GraphicsBox[{
        {GrayLevel[0.9], 
         RectangleBox[{-1.075, -0.7749999999999999}, {4.175, 1.275}]}, 
        {GrayLevel[1], RectangleBox[{-1, -0.7}, {4.1, 1.2}], {
          {RGBColor[0.24, 0.7, 0.6], AbsoluteThickness[1.75], CapForm[
           "Round"], Arrowheads[{{Medium, 0.65}}], 
           {CapForm["Round"], ArrowBox[{{0, 0}, {1, 0}}]}, InsetBox[
            TagBox[
             TooltipBox[
              StyleBox["7",
               StripOnInput->False,
               LineColor->RGBColor[0.24, 0.7, 0.6],
               FrontFaceColor->RGBColor[0.24, 0.7, 0.6],
               BackFaceColor->RGBColor[0.24, 0.7, 0.6],
               GraphicsColor->RGBColor[0.24, 0.7, 0.6],
               FontFamily->"Times",
               FontSize->18,
               FontWeight->Bold,
               FontColor->RGBColor[0.24, 0.7, 0.6]],
              StyleBox[
               TemplateBox[{"\"[\"", "6", "\"]\""}, "RowDefault"], FontFamily -> 
               "Times", FontSize -> 18, StripOnInput -> False]],
             Annotation[#, 
              Style[
               Row[{"[", 6, "]"}], FontFamily -> "Times", FontSize -> 18], 
              "Tooltip"]& ], {0.5, 0.15}, ImageScaled[{0.5, 0.125}]], 
           {GrayLevel[0]}}, 
          {RGBColor[0.6, 0.2, 0.3], AbsoluteThickness[1.75], CapForm["Round"],
            Arrowheads[{{Medium, 0.65}}], 
           {CapForm["Round"], ArrowBox[{{1, 0}, {2, 0}}]}, InsetBox[
            TagBox[
             TooltipBox[
              StyleBox["\<\"ad\"\>",
               StripOnInput->False,
               LineColor->RGBColor[0.6, 0.2, 0.3],
               FrontFaceColor->RGBColor[0.6, 0.2, 0.3],
               BackFaceColor->RGBColor[0.6, 0.2, 0.3],
               GraphicsColor->RGBColor[0.6, 0.2, 0.3],
               FontFamily->"Times",
               FontSize->18,
               FontWeight->Bold,
               FontColor->RGBColor[0.6, 0.2, 0.3]],
              StyleBox[
               TemplateBox[{"\"[\"", "2", "\"]\""}, "RowDefault"], FontFamily -> 
               "Times", FontSize -> 18, StripOnInput -> False]],
             Annotation[#, 
              Style[
               Row[{"[", 2, "]"}], FontFamily -> "Times", FontSize -> 18], 
              "Tooltip"]& ], {1.5, 0.15}, ImageScaled[{0.5, 0.125}]], 
           {GrayLevel[0]}}, 
          {RGBColor[0.3, 0.3, 0.9], AbsoluteThickness[1.75], CapForm["Round"],
            Arrowheads[{{Medium, 0.65}}], 
           {CapForm["Round"], ArrowBox[{{2, 0}, {3, 0}}]}, InsetBox[
            TagBox[
             TooltipBox[
              StyleBox["9",
               StripOnInput->False,
               LineColor->RGBColor[0.3, 0.3, 0.9],
               FrontFaceColor->RGBColor[0.3, 0.3, 0.9],
               BackFaceColor->RGBColor[0.3, 0.3, 0.9],
               GraphicsColor->RGBColor[0.3, 0.3, 0.9],
               FontFamily->"Times",
               FontSize->18,
               FontWeight->Bold,
               FontColor->RGBColor[0.3, 0.3, 0.9]],
              StyleBox[
               TemplateBox[{"\"[\"", "8", "\"]\""}, "RowDefault"], FontFamily -> 
               "Times", FontSize -> 18, StripOnInput -> False]],
             Annotation[#, 
              Style[
               Row[{"[", 8, "]"}], FontFamily -> "Times", FontSize -> 18], 
              "Tooltip"]& ], {2.5, 0.15}, ImageScaled[{0.5, 0.125}]], 
           {GrayLevel[0]}}, 
          {RGBColor[0, 0.4, 0.9], AbsoluteThickness[1.75], CapForm["Round"], 
           Arrowheads[{{Medium, 0.65}}], 
           TagBox[
            TooltipBox[
             {CapForm["Round"], 
              ArrowBox[{{-0.649519052838329, -0.375}, {0, 0}}]},
             StyleBox[
              TagBox[
               TooltipBox[
                StyleBox["5", Bold, FontSize -> 18, FontFamily -> "Times", 
                 RGBColor[0, 0.4, 0.9], StripOnInput -> False], 
                StyleBox[
                 TemplateBox[{"\"[\"", "4", "\"]\""}, "RowDefault"], 
                 FontFamily -> "Times", FontSize -> 18, StripOnInput -> 
                 False]], Annotation[#, 
                Style[
                 Row[{"[", 4, "]"}], FontFamily -> "Times", FontSize -> 18], 
                "Tooltip"]& ], 
              RGBColor[0, 0.4, 0.9], StripOnInput -> False]],
            Annotation[#, 
             Style[
              Tooltip[
               Style[5, Bold, FontSize -> 18, FontFamily -> "Times", 
                RGBColor[0, 0.4, 0.9]], 
               Style[
                Row[{"[", 4, "]"}], FontFamily -> "Times", FontSize -> 18]], 
              RGBColor[0, 0.4, 0.9]], "Tooltip"]& ], 
           {GrayLevel[0], InsetBox[
             StyleBox["4",
              StripOnInput->False,
              FontFamily->"Times",
              FontSize->16], {-0.7794228634059948, -0.44999999999999996}, 
             ImageScaled[{0.5162379763209582, 0.509375}]]}, 
           {RGBColor[0, 0.5, 0.4], AbsoluteThickness[1.75], CapForm["Round"], 
            Arrowheads[{{Medium, 0.65}}], 
            TagBox[
             TooltipBox[
              {CapForm["Round"], 
               ArrowBox[{{3.649519052838329, -0.375}, {3, 0}}]},
              StyleBox[
               TagBox[
                TooltipBox[
                 StyleBox["11", Bold, FontSize -> 18, FontFamily -> "Times", 
                  RGBColor[0, 0.5, 0.4], StripOnInput -> False], 
                 StyleBox[
                  TemplateBox[{"\"[\"", "10", "\"]\""}, "RowDefault"], 
                  FontFamily -> "Times", FontSize -> 18, StripOnInput -> 
                  False]], Annotation[#, 
                 Style[
                  Row[{"[", 10, "]"}], FontFamily -> "Times", FontSize -> 18],
                  "Tooltip"]& ], 
               RGBColor[0, 0.5, 0.4], StripOnInput -> False]],
             Annotation[#, 
              Style[
               Tooltip[
                Style[11, Bold, FontSize -> 18, FontFamily -> "Times", 
                 RGBColor[0, 0.5, 0.4]], 
                Style[
                 Row[{"[", 10, "]"}], FontFamily -> "Times", FontSize -> 18]], 
               RGBColor[0, 0.5, 0.4]], "Tooltip"]& ], 
            {GrayLevel[0], InsetBox[
              StyleBox["6",
               StripOnInput->False,
               FontFamily->"Times",
               FontSize->16], {3.779422863405995, -0.44999999999999996}, 
              ImageScaled[{0.48376202367904175, 0.509375}]]}, 
            {RGBColor[0.3, 0.3, 0.9], AbsoluteThickness[1.75], CapForm[
             "Round"], Arrowheads[{{Medium, 0.65}}], 
             TagBox[
              TooltipBox[
               {CapForm["Round"], ArrowBox[{{0, 0.75}, {0, 0}}]},
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["9", Bold, FontSize -> 18, FontFamily -> "Times", 
                   RGBColor[0.3, 0.3, 0.9], StripOnInput -> False], 
                  StyleBox[
                   TemplateBox[{"\"[\"", "8", "\"]\""}, "RowDefault"], 
                   FontFamily -> "Times", FontSize -> 18, StripOnInput -> 
                   False]], Annotation[#, 
                  Style[
                   Row[{"[", 8, "]"}], FontFamily -> "Times", FontSize -> 18],
                   "Tooltip"]& ], 
                RGBColor[0.3, 0.3, 0.9], StripOnInput -> False]],
              Annotation[#, 
               Style[
                Tooltip[
                 Style[9, Bold, FontSize -> 18, FontFamily -> "Times", 
                  RGBColor[0.3, 0.3, 0.9]], 
                 Style[
                  Row[{"[", 8, "]"}], FontFamily -> "Times", FontSize -> 18]], 
                RGBColor[0.3, 0.3, 0.9]], "Tooltip"]& ], 
             {GrayLevel[0], InsetBox[
               StyleBox["1",
                StripOnInput->False,
                FontFamily->"Times",
                FontSize->16], {0., 0.8999999999999999}, 
               ImageScaled[{0.5, 0.48125}]]}, 
             {RGBColor[0.24, 0.7, 0.6], AbsoluteThickness[1.75], CapForm[
              "Round"], Arrowheads[{{Medium, 0.65}}], 
              TagBox[
               TooltipBox[
                {CapForm["Round"], ArrowBox[{{1, 0.75}, {1, 0}}]},
                StyleBox[
                 TagBox[
                  TooltipBox[
                   StyleBox[
                   "7", Bold, FontSize -> 18, FontFamily -> "Times", 
                    RGBColor[0.24, 0.7, 0.6], StripOnInput -> False], 
                   StyleBox[
                    TemplateBox[{"\"[\"", "6", "\"]\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 18, StripOnInput -> 
                    False]], Annotation[#, 
                   Style[
                    Row[{"[", 6, "]"}], FontFamily -> "Times", FontSize -> 
                    18], "Tooltip"]& ], 
                 RGBColor[0.24, 0.7, 0.6], StripOnInput -> False]],
               Annotation[#, 
                Style[
                 Tooltip[
                  Style[7, Bold, FontSize -> 18, FontFamily -> "Times", 
                   RGBColor[0.24, 0.7, 0.6]], 
                  Style[
                   Row[{"[", 6, "]"}], FontFamily -> "Times", FontSize -> 
                   18]], 
                 RGBColor[0.24, 0.7, 0.6]], "Tooltip"]& ], 
              {GrayLevel[0], InsetBox[
                StyleBox["2",
                 StripOnInput->False,
                 FontFamily->"Times",
                 FontSize->16], {1., 0.8999999999999999}, 
                ImageScaled[{0.5, 0.48125}]]}, 
              {RGBColor[0.24, 0.7, 0.6], AbsoluteThickness[1.75], CapForm[
               "Round"], Arrowheads[{{Medium, 0.65}}], 
               TagBox[
                TooltipBox[
                 {CapForm["Round"], ArrowBox[{{2, 0.75}, {2, 0}}]},
                 StyleBox[
                  TagBox[
                   TooltipBox[
                    StyleBox["7", Bold, FontSize -> 18, FontFamily -> "Times", 
                    RGBColor[0.24, 0.7, 0.6], StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"[\"", "6", "\"]\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 18, StripOnInput -> 
                    False]], Annotation[#, 
                    Style[
                    Row[{"[", 6, "]"}], FontFamily -> "Times", FontSize -> 
                    18], "Tooltip"]& ], 
                  RGBColor[0.24, 0.7, 0.6], StripOnInput -> False]],
                Annotation[#, 
                 Style[
                  Tooltip[
                   Style[7, Bold, FontSize -> 18, FontFamily -> "Times", 
                    RGBColor[0.24, 0.7, 0.6]], 
                   Style[
                    Row[{"[", 6, "]"}], FontFamily -> "Times", FontSize -> 
                    18]], 
                  RGBColor[0.24, 0.7, 0.6]], "Tooltip"]& ], 
               {GrayLevel[0], InsetBox[
                 StyleBox["3",
                  StripOnInput->False,
                  FontFamily->"Times",
                  FontSize->16], {2., 0.8999999999999999}, 
                 ImageScaled[{0.5, 0.48125}]]}, 
               {RGBColor[0.6, 0.2, 0.3], AbsoluteThickness[1.75], CapForm[
                "Round"], Arrowheads[{{Medium, 0.65}}], 
                TagBox[
                 TooltipBox[
                  {CapForm["Round"], ArrowBox[{{3, 0.75}, {3, 0}}]},
                  StyleBox[
                   TagBox[
                    TooltipBox[
                    StyleBox[
                    "\"ad\"", Bold, FontSize -> 18, FontFamily -> "Times", 
                    RGBColor[0.6, 0.2, 0.3], StripOnInput -> False], 
                    StyleBox[
                    TemplateBox[{"\"[\"", "2", "\"]\""}, "RowDefault"], 
                    FontFamily -> "Times", FontSize -> 18, StripOnInput -> 
                    False]], Annotation[#, 
                    Style[
                    Row[{"[", 2, "]"}], FontFamily -> "Times", FontSize -> 
                    18], "Tooltip"]& ], 
                   RGBColor[0.6, 0.2, 0.3], StripOnInput -> False]],
                 Annotation[#, 
                  Style[
                   Tooltip[
                    Style["ad", Bold, FontSize -> 18, FontFamily -> "Times", 
                    RGBColor[0.6, 0.2, 0.3]], 
                    Style[
                    Row[{"[", 2, "]"}], FontFamily -> "Times", FontSize -> 
                    18]], 
                   RGBColor[0.6, 0.2, 0.3]], "Tooltip"]& ], 
                {GrayLevel[0], InsetBox[
                  StyleBox["5",
                   StripOnInput->False,
                   FontFamily->"Times",
                   FontSize->16], {3., 0.8999999999999999}, 
                  ImageScaled[{0.5, 0.48125}]]}, 
                {GrayLevel[0.9], EdgeForm[GrayLevel[0]], 
                 DiskBox[{0, 0}, 0.095]}, 
                {GrayLevel[0.9], EdgeForm[GrayLevel[0]], 
                 DiskBox[{1, 0}, 0.095]}, 
                {GrayLevel[0.9], EdgeForm[GrayLevel[0]], 
                 DiskBox[{2, 0}, 0.095]}, 
                {GrayLevel[0.9], EdgeForm[GrayLevel[0]], 
                 DiskBox[{3, 0}, 0.095]}}}}}}}}, 
         StyleBox[{},
          ImageSize->200]}},
       ImageSize->230]},
     {
      TemplateBox[{
        StyleBox[
        "\"for \"", Bold, Italic, FontFamily -> "Times", FontSize -> 28, 
         StripOnInput -> False], 
        StyleBox["\"Simple \"", Bold, Italic, 
         RGBColor[0.3, 0.3, 0.9], FontFamily -> "Times", FontSize -> 32, 
         StripOnInput -> False], 
        StyleBox[
        "\"Gauge Theories\"", Bold, Italic, FontFamily -> "Times", FontSize -> 
         32, StripOnInput -> False]},
       "RowDefault"]},
     {
      TemplateBox[{
        StyleBox[
        "\"Jacob L. Bourjaily, Michael Plesser,\"", FontFamily -> "Times", 
         FontSize -> 18, StripOnInput -> False]},
       "RowDefault"]},
     {
      TemplateBox[{
        StyleBox[
        "\"and Philip Velie, 2026\"", FontFamily -> "Times", FontSize -> 18, 
         StripOnInput -> False]},
       "RowDefault"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {0., 0.6, 0.6, 1.2, 0.6}}],
   "Column"],
  Background->RGBColor[
    Rational[3, 4], 
    Rational[3, 4], 
    Rational[9, 10]],
  FrameMargins->{{15, 15}, {2, 4}}]], "Print",
 CellChangeTimes->{3.996318806880024*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d64f484f-ba18-43a7-8dfd-3920119a72be"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Installing ",
  FontWeight->"Bold"],
 "the ",
 StyleBox["Package",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.9963186509155903`*^9, 
  3.996318655186391*^9}},ExpressionUUID->"c4e896c2-4935-44d8-bf0e-\
8adee8f3e88e"],

Cell[BoxData["installColourTensors"], "Input",
 CellChangeTimes->{{3.996318657659779*^9, 3.996318657809989*^9}, {
  3.996318808370078*^9, 
  3.99631880934969*^9}},ExpressionUUID->"c6cf9633-f2ff-408a-86db-\
66a1c0e5689b"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Simple Lie Algebras ",
  FontWeight->"Bold"],
 "and their ",
 StyleBox["Representations",
  FontWeight->"Bold"],
 " (in the ",
 StyleBox["Abstract",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ")"
}], "Section",
 CellChangeTimes->{{3.987077840063403*^9, 3.987077856197508*^9}, {
   3.987157395935841*^9, 3.987157411679491*^9}, {3.99018113558891*^9, 
   3.9901811548837013`*^9}, {3.99018124505089*^9, 3.990181246458785*^9}, {
   3.990181741407342*^9, 3.990181755747672*^9}, 3.990277440924473*^9, {
   3.990280141576098*^9, 3.990280169162978*^9}, {3.990541306714971*^9, 
   3.990541314956628*^9}, {3.990704380570643*^9, 3.9907044040201263`*^9}, 
   3.9951949012224627`*^9},ExpressionUUID->"2dcb6eab-9a20-4527-aef1-\
c55e6adb7b46"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Naming",
  FontWeight->"Bold"],
 " of Simple Lie Algebras: ",
 StyleBox["Cartan\[CloseCurlyQuote]s Conventions",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.9871574235840263`*^9, 3.9871574334154367`*^9}, {
  3.990114887288743*^9, 3.990114888556525*^9}, {3.990541365732079*^9, 
  3.990541365840475*^9}, {3.995194253140812*^9, 
  3.995194262855208*^9}},ExpressionUUID->"ae6d153a-9e7c-4981-ac13-\
db1f11c932ef"],

Cell[TextData[{
 "The ",
 StyleBox["Cartan",
  FontWeight->"Bold"],
 " system of naming is preferred, but support exists to convert other \
familiar naming of Lie algebras (such \[OpenCurlyDoubleQuote]so[10]\
\[CloseCurlyDoubleQuote] or \[OpenCurlyDoubleQuote]e[4]\
\[CloseCurlyDoubleQuote]). "
}], "Text",
 CellChangeTimes->{{3.98715743880595*^9, 3.987157449627366*^9}, {
  3.987158623931315*^9, 
  3.9871586528652773`*^9}},ExpressionUUID->"cd0ac11e-3185-4c07-b8bb-\
069b7efd80a5"],

Cell[BoxData[{
 RowBox[{"egAlgebras", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"su", "[", "6", "]"}], ",", 
    RowBox[{"so", "[", "13", "]"}], ",", 
    RowBox[{"sp", "[", "14", "]"}], ",", 
    RowBox[{"d", "[", "8", "]"}], ",", 
    RowBox[{"e", "[", "4", "]"}], ",", 
    RowBox[{"e", "[", "5", "]"}], ",", 
    RowBox[{"e", "[", "6", "]"}], ",", 
    RowBox[{"e", "[", "7", "]"}], ",", 
    RowBox[{"e", "[", "8", "]"}], ",", 
    RowBox[{"f", "[", "4", "]"}], ",", 
    RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.987078067384808*^9, 3.9870781564562197`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1d3cebbc-ab91-45a6-a500-c9ffe0e12932"],

Cell[TextData[{
 "Notice that ",
 StyleBox["nice",
  FontWeight->"Bold"],
 " will ",
 StyleBox["automatically",
  FontSlant->"Italic"],
 " re-label any algebras according to ",
 StyleBox["Cartan",
  FontWeight->"Bold"],
 "\[CloseCurlyQuote]s conventions. "
}], "Text",
 CellChangeTimes->{{3.990700145415037*^9, 
  3.99070018472683*^9}},ExpressionUUID->"a8322adc-5961-4e66-ba0b-\
6393790bab93"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Weight Systems",
  FontWeight->"Bold"],
 " for ",
 StyleBox["Lie Algebras ",
  FontWeight->"Bold"],
 "(and Conventions)"
}], "Subsection",
 CellChangeTimes->{{3.99054132619843*^9, 
  3.990541371140895*^9}},ExpressionUUID->"7d43c34c-0432-42db-a672-\
e956ff1387e2"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["dynkinDiagram[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": gives a ",
 StyleBox["labelled",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " Dynkin diagram for each simple Lie algebra"
}], "Subsubsection",
 CellChangeTimes->{{3.990700774613674*^9, 3.990700786268894*^9}, 
   3.995016182596343*^9, {3.995194226710574*^9, 
   3.995194243930738*^9}},ExpressionUUID->"13006501-bc1a-4733-bf76-\
8235f2ad87fe"],

Cell[TextData[{
 "Simple Lie algebras are characterized by their Dynkin diagrams, which \
encode their ",
 StyleBox["weight systems",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "/",
 StyleBox["root lattices",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ". \nThese can be drawn using the function \n",
 StyleBox["dynkinDiagram[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9907001973146963`*^9, 
  3.9907003745359898`*^9}},ExpressionUUID->"a06e5470-3f65-4f33-b956-\
f6b110c280b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dynkinDiagram", "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "8", "]"}], ",", 
     RowBox[{"b", "[", "8", "]"}], ",", 
     RowBox[{"c", "[", "8", "]"}], ",", 
     RowBox[{"d", "[", "8", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "//", "Column"}]], "Input",
 CellChangeTimes->{{3.990181601941028*^9, 3.990181611224642*^9}, 
   3.995200163335989*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"b6dd884b-48f0-485b-9dcf-1042a62788fc"],

Cell[TextData[{
 "Although the ",
 StyleBox["Dynkin",
  FontWeight->"Bold"],
 " ",
 StyleBox["diagrams",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " are themselves fairly standard,",
 StyleBox[" conventions for the association between nodes and the simple \
roots ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "vary ",
 StyleBox["wildly",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ". \n\n",
 StyleBox["Notice",
  FontWeight->"Bold"],
 ":",
 " our conventions are indicated in the labeling of nodes on each Dynkin \
diagram. "
}], "Text",
 CellChangeTimes->{{3.9907001973146963`*^9, 3.990700349461256*^9}, {
  3.9907004398914957`*^9, 3.990700466943256*^9}, {3.995194074407659*^9, 
  3.995194082389064*^9}},ExpressionUUID->"51d5d3a5-8c82-4329-ad36-\
5f7501f0c6e9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["showLatticeData[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": gives stylized display of information about each simple Lie algebra"
}], "Subsubsection",
 CellChangeTimes->{{3.990700799032181*^9, 3.990700804384941*^9}, 
   3.995016185976595*^9, {3.995194191606298*^9, 
   3.995194220470443*^9}},ExpressionUUID->"d71faf65-99c1-48fd-a0a7-\
652c74339c8c"],

Cell[TextData[{
 "The conventional choice of how simple roots of weight lattices are ordered \
has many knock-on-effects for how ",
 StyleBox["weight-systems",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " are organized/ordered, and affects the ordering of rows/columns of the \n\
",
 StyleBox["Cartan matrix",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ", ",
 StyleBox["weight metrics",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", ",
  FontSlant->"Italic"],
 "etc. \n\nA summary of all convention-related choices made for the ",
 StyleBox["weight lattices ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "of each of the simple Lie algebras can be obtained via \n",
 StyleBox["showLatticeData[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.990700468596541*^9, 3.990700603804776*^9}, {
  3.990700808425592*^9, 
  3.990700837344119*^9}},ExpressionUUID->"54cd8694-84cd-4ce9-874b-\
a83585eb6516"],

Cell[BoxData[
 RowBox[{
  RowBox[{"showLatticeData", "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "8", "]"}], ",", 
     RowBox[{"b", "[", "8", "]"}], ",", 
     RowBox[{"c", "[", "8", "]"}], ",", 
     RowBox[{"d", "[", "8", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "//", "Column"}]], "Input",
 CellChangeTimes->{3.995200175216668*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"e9a17452-6c53-402a-843e-009cc4bf7fa4"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " the individual bits of data in these summaries can be obtained \
separately:"
}], "Text",
 CellChangeTimes->{{3.990700610139049*^9, 
  3.990700637242095*^9}},ExpressionUUID->"9ecaeefb-437d-4f5c-84a1-\
14b81fa18430"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["cartan[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": returns the ",
 StyleBox["Cartan matrix",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.990700643133214*^9, 
  3.990700664537524*^9}},ExpressionUUID->"219ac0ef-a54a-4d39-9daa-\
dec7dc6db223"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cartan", "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "4", "]"}], ",", 
     RowBox[{"b", "[", "4", "]"}], ",", 
     RowBox[{"c", "[", "4", "]"}], ",", 
     RowBox[{"d", "[", "4", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "//", "nice"}]], "Input",
 CellChangeTimes->{{3.9948456239744787`*^9, 3.994845633085397*^9}, {
  3.995194105243451*^9, 3.9951941387419777`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"674f568d-e3dc-4f34-b1ec-4dc61d95ef08"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["weightMetric[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": returns the ",
 StyleBox["weight metric",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.990700684758922*^9, 3.990700702613923*^9}, 
   3.990701569413328*^9},ExpressionUUID->"f89ae29f-686e-4337-8e41-\
ade7cf7101f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"weightMetric", "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "4", "]"}], ",", 
     RowBox[{"b", "[", "4", "]"}], ",", 
     RowBox[{"c", "[", "4", "]"}], ",", 
     RowBox[{"d", "[", "4", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "//", "nice"}]], "Input",
 CellChangeTimes->{{3.995194145211014*^9, 3.995194148102652*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5be7beeb-9210-47d3-bbd9-9be26b6936f2"],

Cell[TextData[{
 StyleBox["Note",
  FontWeight->"Bold"],
 ":",
 " this data is ",
 StyleBox["computed from ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "our each algebra\[CloseCurlyQuote]s ",
 StyleBox["defining",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " representation; they are ",
 StyleBox["not",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " pre-stored. "
}], "Text",
 CellChangeTimes->{{3.990700709657984*^9, 
  3.990700756192697*^9}},ExpressionUUID->"065e0e14-2e4f-438f-9bcb-\
86c247ec5e4a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["positiveRoots[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["positiveWeights[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990701556984482*^9, 3.990701565155367*^9}, {
  3.990701794739209*^9, 
  3.990701806282753*^9}},ExpressionUUID->"06433be1-8a52-46ba-b0c9-\
655ef48e1115"],

Cell[TextData[{
 "The ",
 StyleBox["root-system",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " describing a simple Lie algebra is given by positive/negative roots which \
are sums over ",
 StyleBox["positive roots",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " with integer coefficients. \nThe ",
 StyleBox["roots",
  FontWeight->"Bold"],
 " consist of these ",
 StyleBox["integer-valued coefficients",
  FontWeight->"Bold"],
 StyleBox[", ",
  FontSlant->"Italic"],
 "and the ",
 StyleBox["weights",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " are the vectors themselves"
}], "Text",
 CellChangeTimes->{{3.9907016324934464`*^9, 3.9907016933625603`*^9}, {
  3.990701808771697*^9, 
  3.990701866205593*^9}},ExpressionUUID->"cdc0a327-03e5-4d24-9006-\
8b611f3525ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"positiveRoots", "[", 
     RowBox[{"e", "[", "6", "]"}], "]"}], ",", 
    RowBox[{"positiveWeights", "[", 
     RowBox[{"e", "[", "6", "]"}], "]"}]}], "}"}], "//", "nice"}]], "Input",
 CellChangeTimes->{{3.9907015715689707`*^9, 3.990701576062542*^9}, {
  3.990701758682509*^9, 3.9907017653258677`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"05264b8f-85db-4a6e-9225-323d7195947d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"positiveRoots", "[", 
     RowBox[{"f", "[", "4", "]"}], "]"}], ",", 
    RowBox[{"positiveWeights", "[", 
     RowBox[{"f", "[", "4", "]"}], "]"}]}], "}"}], "//", "nice"}]], "Input",
 CellChangeTimes->{{3.994845807708342*^9, 3.994845811076795*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"55127109-402f-4ed2-8c16-31c015080dcb"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " these two sets of data are simply related by the ",
 StyleBox["Cartan matrix",
  FontWeight->"Bold"],
 ": \n\troots.cartan=weights; or, equivalently, \n\t\
roots=weights.inverse[cartan]."
}], "Text",
 CellChangeTimes->{{3.9907018701286182`*^9, 3.9907019621600847`*^9}, {
  3.994845833042519*^9, 
  3.9948458391438093`*^9}},ExpressionUUID->"a4d25dc5-70af-4a70-bd48-\
9d5142f86db1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["coxeter[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["dualCoxeter[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": "
}], "Subsubsection",
 CellChangeTimes->{{3.995537402835986*^9, 3.995537422067515*^9}, {
  3.9960708753055353`*^9, 
  3.996070898677814*^9}},ExpressionUUID->"d3ba62ff-eec2-4b85-892b-\
13f0a560b25c"],

Cell["\<\
The Coxeter number is defined as 1 + the sum of the marks of the highest root. 
The dual Coxeter number is defined as 1 + the sum of the co-marks of the \
highest root. \
\>", "Text",
 CellChangeTimes->{{3.996070906929996*^9, 3.99607091803933*^9}, {
  3.996071010677561*^9, 
  3.996071032233733*^9}},ExpressionUUID->"4daeba4e-c87a-42e4-8193-\
fa8533cf8f27"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAlgebras", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "1", "]"}], ",", 
     RowBox[{"b", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"c", "[", "3", "]"}], ",", 
     RowBox[{"d", "[", "4", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nice", "/@", "#"}], ",", " ", 
      RowBox[{"coxeter", "/@", "#"}], ",", " ", 
      RowBox[{"dualCoxeter", "/@", "#"}]}], "}"}], "&"}], "@", "egAlgebras"}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.996070776810904*^9, 3.996070858801394*^9}, {
  3.996070940758656*^9, 3.996071001803356*^9}, {3.996071085223527*^9, 
  3.9960711242000628`*^9}, {3.9960711619641123`*^9, 3.996071266835641*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"544fbdc2-36e5-45e7-9c73-a93d89e04334"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Dynkin-(",
  FontWeight->"Bold"],
 "\[OpenCurlyQuote]",
 StyleBox["Highest-Weight-",
  FontWeight->"Bold"],
 "\[CloseCurlyQuote])",
 StyleBox["Labelling ",
  FontWeight->"Bold"],
 "of",
 StyleBox[" Irreducible Representations",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.9905412331817417`*^9, 3.990541273390648*^9}, {
   3.990700866582264*^9, 3.99070088756588*^9}, {3.9951942812557373`*^9, 
   3.995194287027585*^9}, 
   3.995194326567465*^9},ExpressionUUID->"8cf52065-3986-4a03-9d58-\
094832e54cf0"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Basic Syntax ",
  FontWeight->"Bold"],
 "of",
 StyleBox[" Dynkin Labels",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.995194302330914*^9, 3.9951943252708178`*^9}, {
  3.995194477589361*^9, 
  3.995194478584197*^9}},ExpressionUUID->"12aa3bcb-3892-41e7-bf39-\
f23de9031b0e"],

Cell[TextData[{
 "Irreducible representations of any rank-",
 StyleBox["k,",
  FontSlant->"Italic"],
 " simple Lie algebra can be identified by their ",
 StyleBox["highest",
  FontWeight->"Bold"],
 "-",
 StyleBox["weights ",
  FontWeight->"Bold"],
 "or \[OpenCurlyDoubleQuote]",
 StyleBox["Dynkin Label",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]. \nThese are ",
 StyleBox["k",
  FontSlant->"Italic"],
 "-tuples of non-negative integers. Any choice of such a ",
 StyleBox["k",
  FontSlant->"Italic"],
 "-tuple corresponds to ",
 StyleBox["some",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " irreducible representation of the Lie algebra. "
}], "Text",
 CellChangeTimes->{{3.9906273108303347`*^9, 3.990627377630282*^9}, {
  3.990700896132585*^9, 
  3.990700932099111*^9}},ExpressionUUID->"818a6d3e-17f3-40a9-9680-\
95cd22444dc4"],

Cell[TextData[{
 "In order to disambiguate between algebras of the same rank, we \
conventionally use the following syntax for Dynkin labels\n\n",
 StyleBox["w[",
  FontWeight->"Bold"],
 StyleBox["algebraType_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 StyleBox["highestWeightLabelSequence__",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9907009352478848`*^9, 
  3.990701011375648*^9}},ExpressionUUID->"66312b1d-6ccc-4704-8353-\
77cfba08fd03"],

Cell[BoxData[{
 RowBox[{"egIrrepLabel", "=", 
  RowBox[{
   RowBox[{"w", "[", "e", "]"}], "@@", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", "6", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9906273835471354`*^9, 3.99062742280506*^9}, {
  3.990629300045973*^9, 3.990629326737728*^9}, {3.9907021717384157`*^9, 
  3.990702171905363*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"43212971-27d6-4b99-804a-0b9d8a1a116d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["adjointDynkinLabel[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": returns the ",
 StyleBox["Dynkin",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["Label",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " for the ",
 StyleBox["Adjoint",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["Representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 "(\[OpenCurlyQuote]\[Theta]\[CloseCurlyQuote])"
}], "Subsubsection",
 CellChangeTimes->{{3.9907787653385077`*^9, 3.990778773019965*^9}, 
   3.9950160141874933`*^9, {3.995194334439183*^9, 3.995194351113461*^9}, {
   3.995194411186943*^9, 
   3.995194427680797*^9}},ExpressionUUID->"059c7b7c-2297-42ad-ab56-\
eeae9fb2267b"],

Cell[TextData[{
 "The ",
 StyleBox["adjoint",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " representation\[CloseCurlyQuote]s Dynkin label (often denoted \
\[OpenCurlyQuote]\[Theta]\[CloseCurlyQuote]) can be identified by\n",
 StyleBox["e.g.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.990778774668211*^9, 3.990778790880239*^9}, {
  3.995194342075789*^9, 3.995194343647502*^9}, {3.995194382360529*^9, 
  3.995194384981051*^9}},ExpressionUUID->"935811cc-3c17-40ef-bb75-\
d987fe53d8e4"],

Cell[BoxData[{
 RowBox[{"adjointDynkinLabel", "[", 
  RowBox[{"e", "[", "7", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9907788208809958`*^9, 3.990778823339262*^9}, {
  3.990800543397018*^9, 3.9908005441212807`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9b523119-8dce-4b06-ab04-78b10bbbf2d1"],

Cell["\<\
We can summarize this for each for the types of Lie algebras as follows:\
\>", "Text",
 CellChangeTimes->{{3.9951943891943283`*^9, 
  3.995194406039503*^9}},ExpressionUUID->"773c11e6-1f65-499c-aa8c-\
cc43b90e6d29"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nice", "[", "#", "]"}], ",", 
      RowBox[{"adjointDynkinLabel", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "8", "]"}], ",", 
     RowBox[{"b", "[", "8", "]"}], ",", 
     RowBox[{"c", "[", "8", "]"}], ",", 
     RowBox[{"d", "[", "8", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "//", "Grid"}]], "Input",
 CellChangeTimes->{{3.9907787922419252`*^9, 3.9907788081423683`*^9}, 
   3.995194374828981*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"3dbb607b-eb10-4060-88e7-b7f642c3f815"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["showFundamentalIrrepLabels[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990630467922248*^9, 3.990630477621056*^9}, {
  3.995015956067193*^9, 3.9950160090527*^9}, {3.9950160413696833`*^9, 
  3.995016043184709*^9}},ExpressionUUID->"99ae962d-cdd5-4ca1-84de-\
79447b5c5dcb"],

Cell[TextData[{
 "A special role is played by irreducible representations of ",
 StyleBox["fundamental weight\n",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[LongDash]namely, those with a Dynkin label corresponding to a row of the \
(",
 StyleBox["k",
  FontSlant->"Italic"],
 "\[Times]",
 StyleBox["k",
  FontSlant->"Italic"],
 ") identity matrix."
}], "Text",
 CellChangeTimes->{{3.990701021635977*^9, 
  3.990701108907598*^9}},ExpressionUUID->"b622f117-1c21-444c-9d72-\
64fcf4ae4b15"],

Cell[TextData[{
 "As the organization of these irreducible representations effectively \
disambiguates the \nDynkin-labeling of all irreducible representations, a \
summary of these representations\[CloseCurlyQuote] Dynkin labels is given by\n\
\n",
 StyleBox["showFundamentalIrrepLabels[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.990701112180656*^9, 3.990701118987007*^9}, {
  3.990701154524446*^9, 3.990701164043674*^9}, {3.990701395762938*^9, 
  3.9907014897994347`*^9}, {3.9950160539010973`*^9, 
  3.9950160544212217`*^9}},ExpressionUUID->"700403f4-f92e-47a0-af4a-\
c0c1ddd7d6e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"showFundamentalIrrepLabels", "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "8", "]"}], ",", 
     RowBox[{"b", "[", "8", "]"}], ",", 
     RowBox[{"c", "[", "8", "]"}], ",", 
     RowBox[{"d", "[", "8", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "//", "Column"}]], "Input",
 CellChangeTimes->{{3.990629677311234*^9, 3.990629679939578*^9}, {
  3.990629936607479*^9, 3.9906299384149446`*^9}, {3.9906304382418337`*^9, 
  3.990630443608654*^9}, {3.995016056076036*^9, 3.995016073558982*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"0ffb1e92-0369-4c01-a295-23bd42a77220"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Weight Systems ",
  FontWeight->"Bold"],
 "for ",
 StyleBox["Irreducible Representations",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.995016104206283*^9, 
  3.995016117668088*^9}},ExpressionUUID->"f5a806f0-81fa-45a0-bc0a-\
899b1e210080"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["showWeightLattice[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995014213719146*^9, 3.9950142244928083`*^9}, {
  3.9950142669035473`*^9, 3.995014268021121*^9}, {3.995014418705967*^9, 
  3.995014420743355*^9}},ExpressionUUID->"7e878b07-26c7-455e-8a77-\
09cadf690db7"],

Cell[TextData[{
 "Irreducible representations are associated with a system of ",
 StyleBox["weights",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["\[LongDash]",
  FontSlant->"Italic"],
 "which are arranged into a ",
 StyleBox["spindle",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " starting with the ",
 StyleBox["highest-weight",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.995013932858172*^9, 3.995013936377899*^9}, {
  3.995014116001191*^9, 3.995014124386346*^9}, {3.9950142359786987`*^9, 
  3.9950142552436543`*^9}, {3.995014776626453*^9, 
  3.9950148183587303`*^9}},ExpressionUUID->"595a77e4-ce49-42f8-8aff-\
2c5430086c88"],

Cell[BoxData[
 RowBox[{"showWeightLattice", "[", 
  RowBox[{
   RowBox[{"w", "[", "e", "]"}], "[", 
   RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9950148700364017`*^9, 3.9950148824849367`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"0f4345dd-03ba-4677-afbe-e83e048249b3"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " alternative syntax allowed\n",
 StyleBox["showWeightLattice[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "returns that for the ",
 StyleBox["adjoint representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\n",
 StyleBox["showWeightLattice[",
  FontWeight->"Bold"],
 "F[",
 StyleBox["algebra_",
  FontSlant->"Italic"],
 "]",
 StyleBox["] ",
  FontWeight->"Bold"],
 "returns that for the ",
 StyleBox["defining/\[OpenCurlyQuote]fundamental",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["\[CloseCurlyQuote] ",
  FontWeight->"Bold"],
 StyleBox["representation",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.9950148928228407`*^9, 
  3.9950149829668617`*^9}},ExpressionUUID->"cdda3f96-2df3-45f9-a4af-\
8dd79be61f7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"showWeightLattice", "[", 
     RowBox[{"d", "[", "4", "]"}], "]"}], ",", 
    RowBox[{"positiveWeights", "[", 
     RowBox[{"d", "[", "4", "]"}], "]"}]}], "}"}], "//", "nice"}]], "Input",
 CellChangeTimes->{{3.995014129171424*^9, 3.9950141629968443`*^9}, {
  3.9950146736934557`*^9, 3.995014714299806*^9}, {3.995014829044031*^9, 
  3.995014829410883*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f606069e-935c-4a51-b2f8-a6154610305e"],

Cell[BoxData[
 RowBox[{"showWeightLattice", "[", 
  RowBox[{"F", "[", 
   RowBox[{"f", "[", "4", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.995014719772637*^9, 3.995014729157588*^9}, {
  3.9950149910553617`*^9, 3.995015001493269*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e72af171-1dec-43ff-8dad-80b048926ff6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["showRootLattice[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9950150085061703`*^9, 
  3.9950150231312037`*^9}},ExpressionUUID->"82041b0d-29cb-48af-9a86-\
5f7dcbb66eca"],

Cell[TextData[{
 "All the ",
 StyleBox["weights",
  FontWeight->"Bold"],
 " of the adjoint lattice are ",
 StyleBox["integer",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " multiples of ",
 StyleBox["simple roots",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[". \n",
  FontSlant->"Italic"],
 "These roots are related to weights as \n",
 StyleBox["root",
  FontWeight->"Bold"],
 "=",
 StyleBox["weight.",
  FontWeight->"Bold"],
 "cartan, or \n",
 StyleBox["weight",
  FontWeight->"Bold"],
 "=",
 StyleBox["root",
  FontWeight->"Bold"],
 ".(inverse[cartan])"
}], "Text",
 CellChangeTimes->{{3.995015030412809*^9, 3.995015101155717*^9}, {
  3.995015154264612*^9, 
  3.995015225051153*^9}},ExpressionUUID->"9fb9289d-8f00-407a-8ba2-\
c3092256d4ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"positiveWeights", "[", 
     RowBox[{"a", "[", "4", "]"}], "]"}], ",", 
    RowBox[{"positiveRoots", "[", 
     RowBox[{"a", "[", "4", "]"}], "]"}], ",", 
    RowBox[{"showWeightLattice", "[", 
     RowBox[{"a", "[", "4", "]"}], "]"}], ",", 
    RowBox[{"showRootLattice", "[", 
     RowBox[{"a", "[", "4", "]"}], "]"}]}], "}"}], "//", "nice"}]], "Input",
 CellChangeTimes->{{3.995015104452506*^9, 3.995015142798633*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"9ca48221-2512-44e7-94b9-934f0a7b2957"],

Cell[TextData[{
 "For non-adjoint irreducible representations, weights are not necessarily \
integer combinations of simple roots; \ntheir coefficients (with respect to \
the basis of simple roots) are called ",
 StyleBox["marks",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[". ",
  FontSlant->"Italic"],
 StyleBox["\n",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "These coefficients are returned by the function ",
 StyleBox["showRootLattice",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.995015236349247*^9, 3.995015311816057*^9}, {
  3.995015345160308*^9, 
  3.99501536556798*^9}},ExpressionUUID->"65104391-bb00-4880-a90f-\
af8c4686a644"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"showRootLattice", "[", 
    RowBox[{"F", "[", 
     RowBox[{"f", "[", "4", "]"}], "]"}], "]"}], ",", 
   RowBox[{"showWeightLattice", "[", 
    RowBox[{"F", "[", 
     RowBox[{"f", "[", "4", "]"}], "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.995015314763949*^9, 3.995015333489223*^9}, {
  3.995015371849058*^9, 3.995015372325835*^9}, {3.9950154046902018`*^9, 
  3.995015424914304*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"2ef3ed1b-af22-404d-b7af-acce3735ac4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"showRootLattice", "[", 
    RowBox[{"F", "[", 
     RowBox[{"d", "[", "4", "]"}], "]"}], "]"}], ",", 
   RowBox[{"showWeightLattice", "[", 
    RowBox[{"F", "[", 
     RowBox[{"d", "[", "4", "]"}], "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.995015445329691*^9, 3.995015446937957*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"ef643dfd-b3f7-48ca-949b-8262d489cd58"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["representationWeights[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["representationRoots[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995015489611682*^9, 3.9950155495714912`*^9}, {
  3.995700621939933*^9, 
  3.9957006237583027`*^9}},ExpressionUUID->"73ce865c-c2fc-43de-886b-\
8ff9be4cb2c1"],

Cell[TextData[{
 "In case the user wants access to the output of \[OpenCurlyDoubleQuote]",
 StyleBox["showWeightLattice",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] or \[OpenCurlyDoubleQuote]",
 StyleBox["showRootLattice",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] ",
 StyleBox["without",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["formatting",
  FontSlant->"Italic"],
 ", this can be obtained from \n",
 StyleBox["representationWeights[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["representationRoots[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ", respectively. "
}], "Text",
 CellChangeTimes->{{3.9950155226836777`*^9, 3.9950156383059177`*^9}, {
  3.995700629978429*^9, 
  3.995700631064301*^9}},ExpressionUUID->"da96f182-fd86-440c-b277-\
a89662ea4672"],

Cell[BoxData[{
 RowBox[{"representationRoots", "[", 
  RowBox[{"g", "[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"showRootLattice", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995015639562368*^9, 3.995015660855771*^9}, {
  3.995015796173828*^9, 3.995015832089003*^9}, {3.9957006338360443`*^9, 
  3.995700634908643*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"c15a385e-7660-4cf2-bd01-d5ec76613bbe"],

Cell[BoxData[{
 RowBox[{"representationWeights", "[", 
  RowBox[{"g", "[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"showWeightLattice", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9950158481864233`*^9, 3.995015856205214*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ee7f894b-a42f-40f8-8054-94f28ad4f0d3"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": ",
 "Finding",
 " ",
 StyleBox["Dynkin-Labels",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " for Irreducible Representations of ",
 StyleBox["Specified",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["Dimension",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.990702204601179*^9, 3.990702231820315*^9}, {
  3.990702280686254*^9, 3.990702302769063*^9}, {3.99501614994948*^9, 
  3.995016175614251*^9}},ExpressionUUID->"2320ff91-f188-4108-a4c8-\
55981f827a77"],

Cell[TextData[{
 "It is sometimes common (especially for physicists to) \
\[OpenCurlyDoubleQuote]",
 StyleBox["identify",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote]",
 StyleBox[" ",
  FontSlant->"Italic"],
 "or ",
 StyleBox["label",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " irreducible representations by their ",
 StyleBox["dimension",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ". "
}], "Text",
 CellChangeTimes->{{3.990702304809114*^9, 3.990702402514278*^9}, {
  3.99484590099551*^9, 3.994845941266821*^9}, {3.995194531417255*^9, 
  3.9951945342255697`*^9}},ExpressionUUID->"712a26ba-0900-4130-a6ef-\
a77da1056a13"],

Cell[TextData[{
 "This is ",
 StyleBox["unequivocally",
  FontSlant->"Italic"],
 " ",
 StyleBox["problematic",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ", as there are often multiple irreducible representations of identical \
dimension; \nbut ",
 StyleBox["often",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[",",
  FontSlant->"Italic"],
 " this information is sufficient to uniquely identify an irreducible \
representation."
}], "Text",
 CellChangeTimes->{{3.990702304809114*^9, 3.990702402514278*^9}, {
  3.99484590099551*^9, 3.994845941266821*^9}, {3.995194531417255*^9, 
  3.995194531868792*^9}},ExpressionUUID->"32a89f68-6af4-436f-8bf9-\
07f0566b3060"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["irrepDimensionToDynkinLabels[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 StyleBox["dimension_",
  FontSlant->"Italic"],
 StyleBox["]:",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.990702407681967*^9, 
  3.990702439755692*^9}},ExpressionUUID->"61efe063-6cd0-4aa7-a898-\
caee84de9f7e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"irrepDimensionToDynkinLabels", "[", 
   RowBox[{"e", "[", "8", "]"}], "]"}], "[", "248", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9907024422155323`*^9, 3.990702452231667*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a42a6083-04ff-4a20-8173-2f0229744000"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " when there are multiple irreducible representations of a given dimension, ",
 StyleBox["irrepDimensionToDynkinLabels",
  FontWeight->"Bold"],
 " will return the Dynkin labels of all such irreducible representations"
}], "Text",
 CellChangeTimes->{{3.990704218876964*^9, 
  3.990704266143446*^9}},ExpressionUUID->"bc0a2c19-84b5-497c-877d-\
c6db2a1107e6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"irrepDimensionToDynkinLabels", "[", 
   RowBox[{"e", "[", "6", "]"}], "]"}], "[", "351", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.99070429120472*^9, 3.99070430175786*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5cb57368-f486-40cf-b37a-9c55ad2050d9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": Finding ",
 StyleBox["All",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["Irreducible",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["Representations",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " within some ",
 StyleBox["Bounded",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["Dimension",
  FontWeight->"Bold"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.990702234723487*^9, 3.990702276820451*^9}, {
  3.990702588785658*^9, 3.990702591464973*^9}, {3.9951945633018723`*^9, 
  3.995194564749995*^9}, {3.996071634367155*^9, 
  3.996071637342002*^9}},ExpressionUUID->"6e054cf2-94f3-4b83-853f-\
cb8eb9140d43"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"irrepList", "=", 
  RowBox[{"Join", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"irrepDimensionToDynkinLabels", "[", 
      RowBox[{"e", "[", "6", "]"}], "]"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"10", "^", "4"}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"niceTime", "[", 
  RowBox[{
   RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "irrepList", "]"}]}], "Input",
 CellChangeTimes->{{3.9907024626118937`*^9, 3.99070252909766*^9}, {
  3.9907025645428867`*^9, 3.990702564886982*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"9830d9ce-a60c-46df-a2c5-6edd5e4176ca"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Analysis",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Bold"],
 "of ",
 StyleBox["Irreducible Representations ",
  FontWeight->"Bold"],
 "(using Weight System Data (only))"
}], "Subsection",
 CellChangeTimes->{{3.990541279006811*^9, 3.990541288848316*^9}, {
  3.990541411331832*^9, 3.990541433565304*^9}, {3.9906304986905193`*^9, 
  3.9906305077649517`*^9}, {3.9907015048909082`*^9, 3.990701535492625*^9}, {
  3.990704330636158*^9, 3.990704358167676*^9}, {3.995016763415093*^9, 
  3.995016779179434*^9}, {3.995194598438945*^9, 
  3.995194614850173*^9}},ExpressionUUID->"7b879b11-975f-44b6-a968-\
e9f5f177fd59"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["representationDimension[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.99070262033285*^9, 3.990702634187208*^9}, 
   3.995016786749716*^9},ExpressionUUID->"431f95a0-a1ca-41da-95d7-\
50a7c2827125"],

Cell[BoxData[{
 RowBox[{"egIrrepLabel", "=", 
  RowBox[{
   RowBox[{"w", "[", "e", "]"}], "@@", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", "6", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"representationDimension", "[", "egIrrepLabel", "]"}]}], "Input",
 CellChangeTimes->{{3.9907028235729017`*^9, 3.99070283783962*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"10f2521d-1854-423f-b4d0-b259225e2547"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " the function ",
 StyleBox["representationDimension ",
  FontWeight->"Bold"],
 "can also be provided arguments consisting of the ",
 StyleBox["irreducible-representation decomposition",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of non-irreducible representations."
}], "Text",
 CellChangeTimes->{{3.99070263832314*^9, 
  3.990702698532782*^9}},ExpressionUUID->"18fe60ac-596d-4b3b-9b79-\
045e6bed673c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egIrrep", "=", 
   RowBox[{"ad", "[", 
    RowBox[{"e", "[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egReducibleRep", "=", 
  RowBox[{"tensorPowerDecomposition", "[", 
   RowBox[{"egIrrep", ",", "4"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"representationDimension", "[", "egReducibleRep", "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "===", 
  RowBox[{"Power", "[", 
   RowBox[{
    RowBox[{"representationDimension", "[", "egIrrep", "]"}], ",", "4"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"egReducibleRep", "/.", 
  RowBox[{
   RowBox[{
    RowBox[{"w", "[", "e_", "]"}], "[", "label__", "]"}], ":>", 
   RowBox[{"representationDimension", "[", 
    RowBox[{
     RowBox[{"w", "[", "e", "]"}], "[", "label", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"times", "->", "Times"}]}], "/.", 
  RowBox[{"plus", "->", "Plus"}]}]}], "Input",
 CellChangeTimes->{{3.990702714817144*^9, 3.9907028033195963`*^9}, {
  3.9948460104016943`*^9, 3.994846080813855*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"4d55c07d-c6c0-4c0b-b16e-6dd24ea4ec5f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["conjugateRep[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990702041931031*^9, 3.990702052877726*^9}, 
   3.993308322816024*^9, 
   3.99501678982716*^9},ExpressionUUID->"5fab641e-7c5f-40cc-9722-\
415a92c3b562"],

Cell[TextData[{
 "Lie algebras ",
 StyleBox["a[",
  FontWeight->"Bold"],
 StyleBox["k_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "(with ",
 StyleBox["k",
  FontSlant->"Italic"],
 ">1), ",
 StyleBox["d[",
  FontWeight->"Bold"],
 StyleBox["k_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "(for ",
 StyleBox["odd",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "-",
 StyleBox["k",
  FontSlant->"Italic"],
 ") and ",
 StyleBox["e[",
  FontWeight->"Bold"],
 "6",
 StyleBox["]",
  FontWeight->"Bold"],
 " admit a ",
 StyleBox["non-trivial",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " automorphism called \[OpenCurlyDoubleQuote]",
 StyleBox["conjugation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote] \nwhich maps irreducible representations to other \
irreducible representations. "
}], "Text",
 CellChangeTimes->{{3.9907028507550287`*^9, 3.9907029652417383`*^9}, {
  3.990703018352846*^9, 
  3.990703056108222*^9}},ExpressionUUID->"72be8ddc-bdf0-4890-b1e8-\
8760e4ef2734"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "[", "a", "]"}], "@@@", 
  RowBox[{"IdentityMatrix", "[", "7", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"%", ",", 
     RowBox[{"conjugateRep", "/@", "%"}]}], "}"}], "]"}], "//", 
  "Grid"}]}], "Input",
 CellChangeTimes->{{3.990702970936983*^9, 3.9907029982356586`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"a1bbbddd-aad3-490c-a75c-547e4a1b9b40"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "[", "d", "]"}], "@@@", 
  RowBox[{"IdentityMatrix", "[", "7", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"%", ",", 
     RowBox[{"conjugateRep", "/@", "%"}]}], "}"}], "]"}], "//", 
  "Grid"}]}], "Input",
 CellChangeTimes->{{3.990703005248599*^9, 3.99070301284196*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"735a0234-f76f-4ef1-8a58-ab09c6dc6406"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "[", "e", "]"}], "@@@", 
  RowBox[{"IdentityMatrix", "[", "6", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"%", ",", 
     RowBox[{"conjugateRep", "/@", "%"}]}], "}"}], "]"}], "//", 
  "Grid"}]}], "Input",
 CellChangeTimes->{{3.990703036035446*^9, 3.9907030411565113`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"2f251bb5-08e3-4929-9278-ccdd4b4e3ad7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["realRepresentationQ[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel",
  FontSlant->"Italic"],
 "_",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.99070200628467*^9, 3.990702031628426*^9}, {
   3.990702064665764*^9, 3.990702065368287*^9}, 
   3.9950167938122177`*^9},ExpressionUUID->"9c9eefd0-aa09-45b6-9ad4-\
1e2070168e3b"],

Cell[TextData[{
 "A representation is ",
 StyleBox["real",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " if it is ",
 StyleBox["equivalent",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " to its image under conjugation. \n(Notice that ",
 StyleBox["all",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " all representations of ",
 StyleBox["b[",
  FontWeight->"Bold"],
 StyleBox["k",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ",",
 StyleBox["c[",
  FontWeight->"Bold"],
 StyleBox["k",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ",",
 StyleBox["e[",
  FontWeight->"Bold"],
 "7",
 StyleBox["]",
  FontWeight->"Bold"],
 ",",
 StyleBox["e[",
  FontWeight->"Bold"],
 "8",
 StyleBox["]",
  FontWeight->"Bold"],
 ",",
 StyleBox["f[",
  FontWeight->"Bold"],
 "4",
 StyleBox["]",
  FontWeight->"Bold"],
 ", and ",
 StyleBox["g[",
  FontWeight->"Bold"],
 "2",
 StyleBox["]",
  FontWeight->"Bold"],
 " are ",
 StyleBox["real",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ".)"
}], "Text",
 CellChangeTimes->{{3.990703067977803*^9, 3.990703147510604*^9}, {
  3.995194676786232*^9, 
  3.995194694686962*^9}},ExpressionUUID->"7c124a89-b460-42ac-85f3-\
e26fa5fdfe46"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nice", "[", "#", "]"}], ",", "#", ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"realRepresentationQ", "[", "#", "]"}], ",", "Bold"}], 
       "]"}]}], "}"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"w", "[", "e", "]"}], "@@@", 
     RowBox[{"IdentityMatrix", "[", "6", "]"}]}], ")"}]}], "//", 
  "Grid"}]], "Input",
 CellChangeTimes->{{3.990703152743669*^9, 3.990703165688703*^9}, {
  3.994846117133876*^9, 3.994846132573214*^9}, {3.9948461757562323`*^9, 
  3.9948461775066013`*^9}, {3.995194702001666*^9, 3.995194705504147*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"3962f9d4-8072-402a-8347-231d9cd92388"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["pseudoRealRepresentationQ[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.99070206672998*^9, 3.9907020852719507`*^9}, 
   3.9950167977467823`*^9},
 FontWeight->"Plain",ExpressionUUID->"f543e04b-618e-4665-af31-d6d557dbdad4"],

Cell[TextData[{
 "It is sometimes valuable to differentiate among the ",
 StyleBox["real",
  FontWeight->"Bold"],
 " irreducible representations, \nthose for which ",
 StyleBox["R\[Wedge]R\[Superset]1",
  FontWeight->"Bold"],
 " (\[OpenCurlyDoubleQuote]",
 StyleBox["pseudoReal",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]) from those for which ",
 StyleBox["R\[CircleDot]R\[Superset]1",
  FontWeight->"Bold"],
 " (\[OpenCurlyDoubleQuote]",
 StyleBox["real-real",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote]). \nFor our purposes, we consider the later case \
to be those representations which are ",
 StyleBox["real",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " but ",
 StyleBox["not",
  FontWeight->"Bold"],
 " ",
 StyleBox["psuedoReal",
  FontWeight->"Bold"],
 ". "
}], "Text",
 CellChangeTimes->{{3.9907031785304337`*^9, 3.990703450865994*^9}, {
  3.995194716307135*^9, 
  3.995194730639585*^9}},ExpressionUUID->"43033d43-18b9-4ebc-ac3c-\
7c348bc4e6f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nice", "[", "#", "]"}], ",", "#", ",", 
      RowBox[{"realRepresentationQ", "[", "#", "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"pseudoRealRepresentationQ", "[", "#", "]"}], ",", "Bold"}], 
       "]"}]}], "}"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"w", "[", "b", "]"}], "@@@", 
     RowBox[{"IdentityMatrix", "[", "8", "]"}]}], ")"}]}], "//", 
  "Grid"}]], "Input",
 CellChangeTimes->{{3.994846154079455*^9, 3.994846233124872*^9}, {
  3.995105422769093*^9, 3.995105425581027*^9}, {3.995194738132614*^9, 
  3.995194741479781*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d7adc4b5-6443-4ed4-a002-d033f3d34124"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nice", "[", "#", "]"}], ",", "#", ",", 
      RowBox[{"realRepresentationQ", "[", "#", "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"pseudoRealRepresentationQ", "[", "#", "]"}], ",", "Bold"}], 
       "]"}]}], "}"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"w", "[", "c", "]"}], "@@@", 
     RowBox[{"IdentityMatrix", "[", "8", "]"}]}], ")"}]}], "//", 
  "Grid"}]], "Input",
 CellChangeTimes->{3.995194745005726*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"a38e6887-9b5f-4e7d-a811-0b8e13cee682"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["casimirEigenvalue[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["dynkinIndex[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990702109317034*^9, 3.990702142117345*^9}, 
   3.9950168038414717`*^9},
 FontWeight->"Plain",ExpressionUUID->"6f8e451a-2a43-4815-921a-d149ef44e2ed"],

Cell[TextData[{
 "Two ",
 StyleBox["conventionally",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["defined",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " (",
 StyleBox["but related",
  FontWeight->"Bold"],
 ") numbers characterizing any irreducible representation are: \nits \
(quadratic) ",
 StyleBox["Casimir",
  FontWeight->"Bold"],
 " eigenvalue, and its ",
 StyleBox["Dynkin Index",
  FontWeight->"Bold"],
 ". "
}], "Text",
 CellChangeTimes->{{3.990703948575379*^9, 3.990704005306171*^9}, {
  3.995194764647311*^9, 
  3.995194765281657*^9}},ExpressionUUID->"d1a2f433-3eb2-4db9-bd94-\
ae93f5246aad"],

Cell[BoxData[{
 RowBox[{"irrepList", "=", 
  RowBox[{
   RowBox[{"w", "[", "e", "]"}], "@@@", 
   RowBox[{"IdentityMatrix", "[", "7", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9907040163027782`*^9, 3.990704029045521*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"688df0e7-a70e-4798-a3e6-cc3f43858b64"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"casimirEigenvalue", "[", "#", "]"}], ",", 
     RowBox[{"dynkinIndex", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "irrepList"}]], "Input",
 CellChangeTimes->{{3.9907040108881083`*^9, 3.9907040416403913`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"2a1f3178-08ff-47f2-9c46-a682b6795e9c"],

Cell[TextData[{
 "These numbers are ",
 StyleBox["conventionally defined",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ";",
 StyleBox[" ",
  FontSlant->"Italic"],
 "but for ",
 StyleBox["any",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " set of conventions, they ",
 StyleBox["must",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " be related via:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"dim", "(", 
     StyleBox["R",
      FontWeight->"Bold",
      FontSlant->"Plain"], ")"}], 
    SubscriptBox["C", "2"]}], TraditionalForm]],ExpressionUUID->
  "7dce241c-3027-4148-bc41-998c7d7026f5"],
 "(",
 StyleBox["R",
  FontWeight->"Bold"],
 ")=dim(",
 StyleBox["g",
  FontWeight->"Bold"],
 ")T(",
 StyleBox["R",
  FontWeight->"Bold"],
 ")"
}], "Text",
 CellChangeTimes->{{3.990704103749899*^9, 3.990704164443893*^9}, {
  3.995194782113905*^9, 
  3.995194788056837*^9}},ExpressionUUID->"cfb8324b-56e8-447b-b6c6-\
698b80e4e27c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"casimirEigenvalue", "[", "#", "]"}], "*", 
    RowBox[{
     RowBox[{"representationDimension", "[", "#", "]"}], "/", 
     RowBox[{"dynkinIndex", "[", "#", "]"}]}]}], "&"}], "/@", 
  "irrepList"}]], "Input",
 CellChangeTimes->{{3.990704052232646*^9, 3.990704096563828*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"226a5b9b-fae1-433b-adf1-1071a205fd20"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Decomposition ",
  FontWeight->"Bold"],
 "of",
 StyleBox[" Tensor",
  FontWeight->"Bold"],
 "-",
 StyleBox["Product Representations ",
  FontWeight->"Bold"],
 "into",
 StyleBox[" Irreducible Representations",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.990541383132042*^9, 3.99054140525735*^9}, {
  3.9907041924500017`*^9, 3.990704192719281*^9}},
 FontWeight->"Plain",ExpressionUUID->"c14ccba6-929a-4b0b-af53-13ac0561c792"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["tensorProductDecomposition[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabels__",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.99078092078692*^9, 3.99078093223116*^9}, 
   3.995194828945096*^9, {3.995533318551366*^9, 
   3.9955333220600653`*^9}},ExpressionUUID->"18152e43-37c1-4022-b702-\
ff18b5dc0b87"],

Cell[TextData[{
 "The decomposition of tensor-product-representations into irreducible \
representations (with multiplicities) can be obtained using \n",
 StyleBox["tensorProductDecomposition[",
  FontWeight->"Bold"],
 StyleBox["representationSequence__",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "(where ",
 StyleBox["representationSequence",
  FontSlant->"Italic"],
 " may consist of irreducible reps, sums, powers, etc.)"
}], "Text",
 CellChangeTimes->{{3.990778574470398*^9, 
  3.990778666526183*^9}},ExpressionUUID->"06ee7786-27d8-4b5e-815a-\
4910c39b6c3e"],

Cell[BoxData[{
 RowBox[{"tensorProductDecomposition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"w", "[", "e", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{
    RowBox[{"w", "[", "e", "]"}], "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.990778668322233*^9, 3.990778696859651*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"fcf626af-8fb3-48fd-8c0c-5916d4586b24"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["tensorPowerDecomposition[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_,n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.99077871628655*^9, 3.990778735054041*^9}, {
  3.995533311135028*^9, 
  3.9955333264790297`*^9}},ExpressionUUID->"7295e6df-7134-4d1b-9ed6-\
aae8bade54c9"],

Cell[BoxData[{
 RowBox[{"tensorPowerDecomposition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"w", "[", "g", "]"}], "[", 
    RowBox[{"1", ",", "0"}], "]"}], ",", "4"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.990778969938732*^9, 3.990779014332265*^9}, {
  3.990779224973854*^9, 3.9907792330005217`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"aea51485-89e2-4bf0-b26a-524987420ca7"],

Cell[TextData[{
 StyleBox["Note: ",
  FontWeight->"Bold"],
 "the function ",
 StyleBox["tensorPowerDecomposition",
  FontWeight->"Bold"],
 " allows for both \[OpenCurlyDoubleQuote]",
 StyleBox["standard",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] Dynkin labels (of the form ",
 StyleBox["w[",
  FontWeight->"Bold"],
 StyleBox["type_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 StyleBox["highestWeightLabelSequence__",
  FontSlant->"Italic"],
 "Integer",
 StyleBox["]",
  FontWeight->"Bold"],
 ")\nand also the (optional) special syntax for ",
 StyleBox["adjoint",
  FontWeight->"Bold"],
 " (\[OpenCurlyDoubleQuote]",
 StyleBox["ad[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]), and ",
 StyleBox["defining ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "(aka ",
 StyleBox["Fundamental",
  FontWeight->"Bold"],
 ") representation ",
 StyleBox["F[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.990778845340217*^9, 
  3.990778966504005*^9}},ExpressionUUID->"ef28fc2a-9277-4b3e-a128-\
1e4e2edb1695"],

Cell[BoxData[{
 RowBox[{"tensorPowerDecomposition", "[", 
  RowBox[{
   RowBox[{"ad", "[", 
    RowBox[{"e", "[", "8", "]"}], "]"}], ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.99077873698079*^9, 3.9907787409654493`*^9}, {
  3.990778832490673*^9, 3.990778842485065*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"e18ef1d5-3868-4ed6-8cc9-ec3f2ca7431b"],

Cell[BoxData[{
 RowBox[{"tensorPowerDecomposition", "[", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"e", "[", "6", "]"}], "]"}], ",", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.990779250019717*^9, 3.990779261501737*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"a1d201f9-25bc-4bd7-b225-9c16c607e59e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["antiSymPowerDecomposition[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 ",",
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.99553328840062*^9, 3.995533288960525*^9}, {
  3.995533328459547*^9, 
  3.995533355270919*^9}},ExpressionUUID->"6d5b0cde-0675-443c-8552-\
e39dfcda54d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"antiSymPowerDecomposition", "[", 
   RowBox[{
    RowBox[{"ad", "[", 
     RowBox[{"g", "[", "2", "]"}], "]"}], ",", "4"}], "]"}], "//", 
  "nice"}]], "Input",
 CellChangeTimes->{{3.996072283467903*^9, 3.9960722958641977`*^9}, {
  3.996072331316633*^9, 3.9960723540296707`*^9}, {3.9960733861587753`*^9, 
  3.996073456255555*^9}, {3.996073684606161*^9, 3.996073692273402*^9}, {
  3.996073772713925*^9, 3.996073815922757*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"1db474c2-2f32-455a-9de6-a75d5a5244aa"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia : ",
  FontWeight->"Bold"],
 "generating fundamentals of a[k_] "
}], "Subsubsection",
 CellChangeTimes->{
  3.9960721591164913`*^9},ExpressionUUID->"b6bfda4f-b902-4dbc-9284-\
41455c495b36"],

Cell["\<\
The i-th fundamental of a[k] is given exactly by the i-th anti-symmetric \
power of the first fundamental. 
This makes it especially easy to generate these irreps concretely.\
\>", "Text",
 CellChangeTimes->{{3.996071691101261*^9, 3.996071751750029*^9}, {
   3.996072140117775*^9, 3.996072157083517*^9}, {3.996073707557745*^9, 
   3.996073709173243*^9}, 
   3.996073862221079*^9},ExpressionUUID->"91f19c8a-bb61-40c7-81fa-\
159961c1aa53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"antiSymPowerDecomposition", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"w", "[", "a", "]"}], "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], ",", "#"}], "]"}], 
   "&"}], "/@", 
  RowBox[{"Range", "[", "4", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"antiSymPower", "[", 
    RowBox[{
     RowBox[{"fundamentalRep", "[", 
      RowBox[{"a", "[", "4", "]"}], "]"}], ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", "4", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", "%"}]}], "Input",
 CellChangeTimes->{{3.9960714727166567`*^9, 3.996071583307164*^9}, {
  3.99607175838993*^9, 3.996071880862322*^9}, {3.996072083911194*^9, 
  3.9960720921061172`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"5dd8bbc3-7a2d-45c5-a09d-0642e0b96887"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["symPowerDecomposition[",
  FontWeight->"Bold"],
 StyleBox["dynkinLabel_",
  FontSlant->"Italic"],
 ",",
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995533372755742*^9, 
  3.995533387744646*^9}},ExpressionUUID->"b1e14025-e2f2-454e-9ce2-\
9147040dcb70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"symPowerDecomposition", "[", 
   RowBox[{
    RowBox[{"ad", "[", 
     RowBox[{"g", "[", "2", "]"}], "]"}], ",", "4"}], "]"}], "//", 
  "nice"}]], "Input",
 CellChangeTimes->{{3.9960737285488367`*^9, 3.996073732014235*^9}, {
  3.996073824819147*^9, 3.9960738287299128`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"71b4a342-2cab-4023-a244-71b60510245f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia : ",
  FontWeight->"Bold"],
 "generating rank-m symmetric tensors of a[k_] "
}], "Subsubsection",
 CellChangeTimes->{
  3.9960721591164913`*^9, {3.99607384723748*^9, 
   3.996073851504553*^9}},ExpressionUUID->"2e390982-6607-4683-a3e9-\
858a30508d98"],

Cell["\<\
The rank-m completely symmetric irrep of a[k] is given exactly by the m-th \
symmetric power of the first fundamental. 
This makes it especially easy to generate these irreps concretely.\
\>", "Text",
 CellChangeTimes->{{3.996071691101261*^9, 3.996071751750029*^9}, {
   3.996072140117775*^9, 3.996072157083517*^9}, {3.996072242736437*^9, 
   3.996072259083109*^9}, 3.9960738584707317`*^9, {3.996076120682783*^9, 
   3.996076134139639*^9}},ExpressionUUID->"44abb88a-4259-46d0-89cc-\
d26fda5d6517"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"symPowerDecomposition", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"w", "[", "a", "]"}], "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], ",", "#"}], "]"}], 
   "&"}], "/@", 
  RowBox[{"Range", "[", "4", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"symPower", "[", 
    RowBox[{
     RowBox[{"fundamentalRep", "[", 
      RowBox[{"a", "[", "4", "]"}], "]"}], ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", "4", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", "%"}]}], "Input",
 CellChangeTimes->{{3.996072193139639*^9, 3.996072206878228*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"1539e38e-16d4-4114-81b6-48491282f705"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["numberOfIndependentColourTensors[",
  FontWeight->"Bold"],
 StyleBox["reps__",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": Counting ",
 StyleBox["Independent",
  FontWeight->"Bold"],
 " Tensors for ",
 StyleBox["Scattering Amplitudes",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsubsection",
 CellChangeTimes->{{3.990541441090242*^9, 3.990541454898625*^9}, {
  3.995105519427127*^9, 
  3.995105545686693*^9}},ExpressionUUID->"d4414e4c-772b-4f76-b67b-\
bdfad179f383"],

Cell[TextData[{
 "Scattering amplitude involving some number of ",
 StyleBox["incoming",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " particles charged (or \[OpenCurlyDoubleQuote]coloured\
\[CloseCurlyDoubleQuote]) under some gauge group must map these \
representation/colour indices into those of the ",
 StyleBox["vacuum",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " (namely, the trivial representation \[OpenCurlyDoubleQuote]",
 StyleBox["1",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]); as such, a process involving ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "i"], TraditionalForm]],ExpressionUUID->
  "81fa2e03-5079-4242-9924-dc7fca186a55"],
 " particles transforming under ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["R",
     FontWeight->"Bold"], "i"], TraditionalForm]],ExpressionUUID->
  "4e8969b1-2b5e-448a-a69d-8722e6bf6e5c"],
 " of some Lie algebra must involve tensors mapping these indices into the \
vacuum. The number of ",
 StyleBox["linearly independent",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " tensors ",
 "that exist is given by the ",
 StyleBox["multiplicity of ",
  FontSlant->"Italic"],
 "\[OpenCurlyQuote]",
 StyleBox["1",
  FontWeight->"Bold"],
 "\[CloseCurlyQuote] appearing in the decomposition of the tensor product ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CircleTimes]", "i"], 
    SuperscriptBox[
     StyleBox["R",
      FontWeight->"Bold",
      FontSlant->"Plain"], 
     RowBox[{"\[CirclePlus]", 
      SubscriptBox["n", "i"]}]]}], TraditionalForm]],ExpressionUUID->
  "12d99014-72d0-46b1-bee9-5fca8f9d4d62"],
 " into irreducible representations. "
}], "Text",
 CellChangeTimes->{{3.990779334142974*^9, 
  3.9907796245963497`*^9}},ExpressionUUID->"8ded3403-4e36-41a6-b93a-\
c8d22a390df7"],

Cell[TextData[{
 "The function ",
 StyleBox["numberOfIndependentColourTensors[",
  FontWeight->"Bold"],
 StyleBox["colouredParticles__",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "gives this number. "
}], "Text",
 CellChangeTimes->{{3.990779794105939*^9, 
  3.990779866129541*^9}},ExpressionUUID->"79eaea48-8961-4f87-b890-\
524f51e728b3"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " the ",
 StyleBox["syntax",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of ",
 StyleBox["colouredParticles",
  FontSlant->"Italic"],
 " is quite flexible, but ",
 StyleBox["possibly confusing",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ". \nThe simplest example syntax would be:\n\t(",
 StyleBox["n",
  FontSlant->"Italic"],
 "_Integer) ",
 StyleBox["ad[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": counts the number of independent colour tensors for a process involving \
",
 StyleBox["n",
  FontSlant->"Italic"],
 " adjoint-coloured particles in ",
 StyleBox["algebra ",
  FontSlant->"Italic"],
 "gauge theory"
}], "Text",
 CellChangeTimes->{{3.990779869636175*^9, 3.990780051596759*^9}, {
  3.990780111231145*^9, 3.990780121415986*^9}},
 FontWeight->"Plain",ExpressionUUID->"3f8062bc-c1ba-4bd4-af99-89f25f1af697"],

Cell[BoxData[
 RowBox[{"numberOfIndependentColourTensors", "[", 
  RowBox[{"6", " ", 
   RowBox[{"ad", "[", 
    RowBox[{"e", "[", "8", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.990780053639076*^9, 3.990780059371417*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"e7417ffa-e162-4273-9b16-4bab52ce009f"],

Cell[BoxData[{
 RowBox[{"Cases", "[", 
  RowBox[{
   RowBox[{"tensorPowerDecomposition", "[", 
    RowBox[{
     RowBox[{"ad", "[", 
      RowBox[{"e", "[", "8", "]"}], "]"}], ",", "6"}], "]"}], ",", 
   RowBox[{"times", "[", 
    RowBox[{"no_", ",", 
     RowBox[{
      RowBox[{"w", "[", "e", "]"}], "[", 
      RowBox[{"0", ".."}], "]"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.990780062307582*^9, 3.990780092643045*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"390eebef-479e-4b5c-b797-09f86c72c79b"],

Cell[TextData[{
 "Similarly, for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "1"], TraditionalForm]],ExpressionUUID->
  "c042f71b-decf-4795-b39c-dc7fe6ea6c07"],
 " gauge theory, we can readily count these as a function of ",
 StyleBox["n",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.9907801254351807`*^9, 
  3.990780146162177*^9}},ExpressionUUID->"f77367ec-5274-4e13-8d90-\
d023e00f4159"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numberOfIndependentColourTensors", "[", 
    RowBox[{"#", " ", 
     RowBox[{"ad", "[", 
      RowBox[{"a", "[", "1", "]"}], "]"}]}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"3", ",", "20"}], "]"}]}]], "Input",
 CellLabel->"In[81]:=",ExpressionUUID->"c33611e5-9385-4995-bc73-8e920449f6b2"],

Cell[TextData[{
 "which agrees with the ",
 StyleBox["n",
  FontWeight->"Bold"],
 "th ",
 StyleBox["riordanNumber[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 "Integer",
 StyleBox["]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.990780153626314*^9, 
  3.990780180799408*^9}},ExpressionUUID->"2b433969-07b7-4397-8e0c-\
c0b07bdd72e1"],

Cell[BoxData[
 RowBox[{"riordanNumber", "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"3", ",", "20"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990780182863826*^9, 3.990780186093239*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"53c2c90b-59de-414a-bdb0-6eee9e51d902"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " any ",
 StyleBox["non-adjoint",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " representations (including \[OpenCurlyQuote]",
 StyleBox["F[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 "\[CloseCurlyQuote] or any representation labelled by it\[CloseCurlyQuote]s \
Dynkin label) is ",
 StyleBox["presumed to label the representation of ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "matter-particles ",
 StyleBox["which must come in complex-conjugate pairs",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ". Thus, "
}], "Text",
 CellChangeTimes->{{3.990780198970935*^9, 
  3.9907802727431107`*^9}},ExpressionUUID->"2330fa70-58fe-44aa-acd5-\
94faf0110b00"],

Cell[BoxData[
 RowBox[{"numberOfIndependentColourTensors", "[", 
  RowBox[{"2", 
   RowBox[{"F", "[", 
    RowBox[{"e", "[", "6", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.990780276040862*^9, 3.990780289055627*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"d9e37264-48fc-4b8a-9668-e4ff39a074d2"],

Cell[TextData[{
 StyleBox["counts the number of independent colour tensors for ",
  FontWeight->"Plain"],
 StyleBox["two fermion ",
  FontSlant->"Italic"],
 StyleBox["lines\[LongDash]each corresponding to a ",
  FontWeight->"Plain"],
 StyleBox["pair",
  FontSlant->"Italic"],
 StyleBox[" of particles with endpoints labelled by representations ",
  FontWeight->"Plain"],
 "F[e[",
 StyleBox["6",
  FontWeight->"Plain"],
 "]] ",
 StyleBox["and ",
  FontWeight->"Plain"],
 "conjugateRep[F[e[",
 StyleBox["6",
  FontWeight->"Plain"],
 "]]]"
}], "Text",
 CellChangeTimes->{{3.9907803071443453`*^9, 3.9907804043509283`*^9}},
 FontWeight->"Bold",ExpressionUUID->"816c79c8-136a-4c78-bf0f-3d89e8f3330e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tensorProductDecomposition", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "e", "]"}], "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"w", "[", "e", "]"}], "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{"conjugateRep", "[", 
     RowBox[{
      RowBox[{"w", "[", "e", "]"}], "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"conjugateRep", "[", 
     RowBox[{
      RowBox[{"w", "[", "e", "]"}], "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", 
  RowBox[{"Cases", "[", 
   RowBox[{"%", ",", 
    RowBox[{"times", "[", 
     RowBox[{"no_", ",", 
      RowBox[{
       RowBox[{"w", "[", "e", "]"}], "[", 
       RowBox[{"0", ".."}], "]"}]}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.99078041185935*^9, 3.990780454611742*^9}, {
  3.994846313953836*^9, 3.994846318129636*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"017a3efa-0381-4e9f-964f-1d426463ed5e"],

Cell[TextData[{
 StyleBox["So, to reiterate for clarity, ",
  FontWeight->"Plain"],
 StyleBox["any",
  FontSlant->"Italic"],
 StyleBox[" representation listed that is ",
  FontWeight->"Plain"],
 StyleBox["not the adjoint",
  FontSlant->"Italic"],
 StyleBox[" is ",
  FontWeight->"Plain"],
 StyleBox["automatically",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox[" paired with its conjugate representation. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9907804665336237`*^9, 3.990780533169134*^9}},
 FontWeight->"Bold",ExpressionUUID->"7457e535-2db6-4ccb-92f1-62f7ea9303f5"],

Cell["\<\
Perhaps one final (potentially confusing, but) illustrative example will help \
clarify this presumed meaning. Consider\
\>", "Text",
 CellChangeTimes->{{3.9907805526535263`*^9, 
  3.990780592733489*^9}},ExpressionUUID->"5cb5fa6b-70ae-410a-990c-\
e09d8965541f"],

Cell[BoxData[{
 RowBox[{"egRepList", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"w", "[", "a", "]"}], "/@", 
    RowBox[{"Range", "[", "4", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "nice"}]}], "Input",
 CellChangeTimes->{{3.990869709458652*^9, 3.990869710058278*^9}, {
  3.993308437498458*^9, 3.993308444065722*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"b77481b1-8ed1-4503-9d60-685e321a343b"],

Cell[BoxData[
 RowBox[{"numberOfIndependentColourTensors", "@@", "egRepList"}]], "Input",
 CellChangeTimes->{{3.993308447110931*^9, 3.9933084482082787`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"b9c36a4c-e842-4e03-8341-110b27cdb981"],

Cell[TextData[{
 "This result, \[OpenCurlyQuote]37\[CloseCurlyQuote], does ",
 StyleBox["not",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " count the multiplicity of ",
 StyleBox["1",
  FontWeight->"Bold"],
 " in the tensor-product w[a][1]\[CircleTimes]w[a][2]\[CircleTimes]w[a][3]\
\[CircleTimes]w[a][4] "
}], "Text",
 CellChangeTimes->{{3.990780597736298*^9, 3.9907807687921457`*^9}, {
  3.990780801264131*^9, 
  3.990780804027975*^9}},ExpressionUUID->"764d96a2-dffb-44e6-bf7c-\
676d2810ac88"],

Cell[BoxData[{
 RowBox[{"tensorProductDecomposition", "@@", "egRepList"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", 
  RowBox[{"Cases", "[", 
   RowBox[{"%", ",", 
    RowBox[{"times", "[", 
     RowBox[{"no_", ",", 
      RowBox[{
       RowBox[{"w", "[", "x_", "]"}], "[", 
       RowBox[{"0", ".."}], "]"}]}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.990780807202856*^9, 3.990780807836577*^9}, {
  3.993308453317769*^9, 3.9933084562833767`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"70d6373f-0209-42b5-9c7d-d89f1a76781a"],

Cell[TextData[{
 StyleBox["but rather",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of the tensor product\n(w[a][1]\[CircleTimes]w[a][1])\[CircleTimes]w[a][2]\
\[CircleTimes](w[a][3]\[CircleTimes]w[a][3])\[CircleTimes](w[a][4]\
\[CircleTimes]w[a][4])\nwhere ",
 StyleBox["note",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": the ",
 StyleBox["adjoint",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " representation w[a][2] is ",
 StyleBox["not",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " assumed to count as \[OpenCurlyDoubleQuote]matter\[CloseCurlyDoubleQuote] \
and so is not paired with its conjugate"
}], "Text",
 CellChangeTimes->{{3.990780597736298*^9, 3.9907807687921457`*^9}, {
  3.990780801264131*^9, 3.990780802385829*^9}, {3.993308470823937*^9, 
  3.993308473685873*^9}},ExpressionUUID->"e6b40b8d-4476-407d-ab7c-\
829465455b64"],

Cell[BoxData[{
 RowBox[{"matterAmplitudeReps", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"egRepList", ",", 
      RowBox[{"adjointDynkinLabel", "[", 
       RowBox[{"a", "[", "1", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"Join", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"conjugateRep", "@", "#"}]}], "}"}], "&"}], "/@", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{"egRepList", ",", 
         RowBox[{"adjointDynkinLabel", "[", 
          RowBox[{"a", "[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.993308482853993*^9, 3.993308639060364*^9}, 
   3.994846336016221*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"4a83c23d-4639-48c3-af79-01c8a6033cb1"],

Cell[BoxData[{
 RowBox[{"tensorProductDecomposition", "@@", "matterAmplitudeReps"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", 
  RowBox[{"Cases", "[", 
   RowBox[{"%%", ",", 
    RowBox[{"times", "[", 
     RowBox[{"no_", ",", 
      RowBox[{
       RowBox[{"w", "[", "x_", "]"}], "[", 
       RowBox[{"0", ".."}], "]"}]}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.990780667928133*^9, 3.9907806802509413`*^9}, {
  3.9907807756447287`*^9, 3.9907807931127853`*^9}, {3.993308588151308*^9, 
  3.99330859246848*^9}, {3.99330864453732*^9, 3.993308653893146*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"2e3dfc41-9f6e-4c58-94d7-7386880ecf43"],

Cell[TextData[{
 StyleBox["Aside",
  FontWeight->"Bold"],
 ": this number can also be counted by the size of the ",
 StyleBox["basis",
  FontWeight->"Bold"],
 " of ",
 StyleBox["clebschTensors",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " for this process"
}], "Text",
 CellChangeTimes->{{3.990780816030613*^9, 
  3.990780856136546*^9}},ExpressionUUID->"9bb3e831-c4d8-4b98-9376-\
2281cba75bb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1ClebschBasis", "@", 
   RowBox[{"(", 
    RowBox[{"matterAmplitudeReps", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "a", "]"}], "[", "no_", "]"}], ":>", "no"}]}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9907808571675262`*^9, 3.990780873149764*^9}, {
  3.99510558332827*^9, 3.9951055926978703`*^9}, {3.995205714896319*^9, 
  3.995205717172515*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"536e20a8-ffea-4549-ada6-289905cd2315"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Concrete",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" Representations ",
  FontWeight->"Bold"],
 "of ",
 StyleBox["Simple",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["Lie Algebras",
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.990277741799244*^9, 3.990277749892089*^9}, {
  3.990277856874956*^9, 3.99027786783939*^9}, {3.990278172426609*^9, 
  3.990278182046476*^9}, {3.995194892171138*^9, 
  3.995194893006878*^9}},ExpressionUUID->"d8962326-4d0d-44d8-bfb3-\
aca08596cddf"],

Cell[TextData[{
 "A (matrix) ",
 StyleBox["representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of any Lie algebra is defined by a set of ",
 StyleBox["generators",
  FontWeight->"Bold"],
 " (r\[Times]r) matrices for which any pair\[CloseCurlyQuote]s ",
 StyleBox["commutator",
  FontWeight->"Bold"],
 " is within the linear ",
 StyleBox["span",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of the generators themselves:"
}], "Text",
 CellChangeTimes->{{3.9901149115861*^9, 3.990115005297997*^9}, {
  3.990277817659481*^9, 3.990277821255938*^9}, {3.990277871058058*^9, 
  3.9902778713577747`*^9}, {3.990277902138439*^9, 
  3.990277903014559*^9}},ExpressionUUID->"c84794b8-dcea-4e70-b1a1-\
6ea13b44a6b0"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"[", 
    RowBox[{
     SuperscriptBox["T", "a"], ",", " ", 
     SuperscriptBox["T", "b"]}], "]"}], "=", 
   RowBox[{":", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["f", "ab"], "c"], 
     SuperscriptBox["T", "c"]}]}]}], 
  TraditionalForm]],ExpressionUUID->"5f8a2c9b-2720-40cf-a405-37bc4d224d2d"]], \
"Text",
 CellChangeTimes->{{3.987078749583312*^9, 
  3.987078792638468*^9}},ExpressionUUID->"3238f5f5-fce1-4fe7-bb46-\
911d2788086b"],

Cell[TextData[{
 "Any set of matrices satisfying this property will ",
 StyleBox["furnish a representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of some Lie algebra. "
}], "Text",
 CellChangeTimes->{{3.990277933532526*^9, 
  3.990277949680307*^9}},ExpressionUUID->"1f9ddab2-ed56-4ef4-a002-\
63caefb43df4"],

Cell[TextData[{
 "The ",
 StyleBox["number of",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["generators ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "is the \[OpenCurlyDoubleQuote]",
 StyleBox["dimension",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote] of the algebra \[OpenCurlyDoubleQuote]",
 StyleBox["d",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]. Their ",
 StyleBox["size",
  FontSlant->"Italic"],
 " as matrices is the \[OpenCurlyDoubleQuote]",
 StyleBox["dimension",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote] of the ",
 StyleBox["representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[". ",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.9902778276086063`*^9, 3.990277835419312*^9}, {
  3.990277887478652*^9, 3.990277960627819*^9}, {3.9902781349122*^9, 
  3.990278139034162*^9}, {3.990278253869678*^9, 
  3.990278271570271*^9}},ExpressionUUID->"a754f5fd-8958-4069-81dc-\
67a40631e9c2"],

Cell[TextData[{
 "Considered as ",
 StyleBox["matrices ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "(reflecting the action of linear maps on the ",
 StyleBox["basis",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " vectors of some space of dimension \[OpenCurlyDoubleQuote]",
 StyleBox["r",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]), \na ",
 StyleBox["representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " is encoded by (",
 StyleBox["r\[Times]d\[Times]r",
  FontWeight->"Bold"],
 ") numbers. "
}], "Text",
 CellChangeTimes->{{3.990277992040615*^9, 
  3.99027813267122*^9}},ExpressionUUID->"df607ff6-3aba-49d0-a79c-\
2c70024db904"],

Cell[TextData[{
 "We choose to gather this information as a ",
 StyleBox["SparseArray",
  FontWeight->"Bold"],
 " encoding the components of a rank-(2,1) ",
 StyleBox["tensor",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 "with indices ordered (",
 StyleBox["r",
  FontWeight->"Bold"],
 ",",
 StyleBox["d",
  FontWeight->"Bold"],
 ",",
 StyleBox["r",
  FontWeight->"Bold"],
 ")\n\[LongDash]",
 StyleBox["e.g.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.9902781440937977`*^9, 3.99027816756111*^9}, {
   3.9902782109320593`*^9, 3.99027824489076*^9}, {3.990278280960176*^9, 
   3.990278327622004*^9}, {3.990278585598111*^9, 3.990278594488428*^9}, 
   3.990278959028035*^9, {3.99501644012516*^9, 3.9950164405099077`*^9}, {
   3.9950164799192467`*^9, 
   3.995016485794816*^9}},ExpressionUUID->"7ff5eb4a-528a-453b-a381-\
fe8b7b6d06b4"],

Cell[BoxData[{
 RowBox[{"egRep", "=", 
  RowBox[{"fundamentalRep", "[", 
   RowBox[{"g", "[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.990278596540511*^9, 3.990278632672873*^9}, {
  3.995016210803116*^9, 3.995016213120825*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"a0c7ff09-7b17-49c4-b2ef-e51cc0c581d4"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Defining ",
  FontWeight->"Bold"],
 "(\[OpenCurlyQuote]",
 StyleBox["Fundamental",
  FontWeight->"Bold"],
 "\[CloseCurlyQuote])",
 " ",
 StyleBox["Concrete",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["Representations ",
  FontWeight->"Bold"],
 "for all ",
 StyleBox["Simple Lie Algebras",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.990278185268014*^9, 3.990278201319518*^9}, {
  3.990278527890126*^9, 3.990278528642177*^9}, {3.9902801002926893`*^9, 
  3.990280101134528*^9}, {3.99501634822328*^9, 
  3.995016384800131*^9}},ExpressionUUID->"d4ad234d-2fbe-4992-886c-\
652c49d1de06"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["fundamentalRep[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995016247511718*^9, 
  3.9950162586693983`*^9}},ExpressionUUID->"82b6462b-bf95-45bb-80a6-\
49230fbed5df"],

Cell[TextData[{
 "For each simple Lie algebra, we have provided one \
(\[OpenCurlyDoubleQuote]fundamental\[CloseCurlyDoubleQuote]) representation, \
encoded via \n",
 StyleBox["fundamentalRep",
  FontWeight->"Bold"],
 "[",
 StyleBox["algebra_",
  FontSlant->"Italic"],
 "]"
}], "Text",
 CellChangeTimes->{{3.990278378443222*^9, 
  3.99027838949716*^9}},ExpressionUUID->"371d1812-be6e-4e67-9142-\
2f268116dbb5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAlgebras", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"su", "[", "6", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}], ",", 
     RowBox[{"sp", "[", "14", "]"}], ",", 
     RowBox[{"d", "[", "8", "]"}], ",", 
     RowBox[{"e", "[", "4", "]"}], ",", 
     RowBox[{"e", "[", "5", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fundamentalRep", "/@", "egAlgebras"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nice", "[", "#", "]"}], ",", 
      RowBox[{"drawTensors", "[", "#", "]"}], ",", "#", ",", 
      RowBox[{"byteCount", "[", "#", "]"}]}], "}"}], "&"}], "/@", "%"}], "//",
   "Column"}]}], "Input",
 CellChangeTimes->{{3.995016529899926*^9, 3.995016552859927*^9}, {
  3.997945521232729*^9, 
  3.997945526674159*^9}},ExpressionUUID->"1b82b219-cbf9-4bb9-84ce-\
48d04f61b919"],

Cell[TextData[{
 "Notice that ",
 StyleBox["nice",
  FontWeight->"Bold"],
 " not only ",
 StyleBox["identifies",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " the ",
 StyleBox["representation",
  FontWeight->"Bold"],
 " as \[OpenCurlyDoubleQuote]",
 StyleBox["F",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] (indicating the ",
 StyleBox["defining",
  FontSlant->"Italic"],
 " representation of the algebra), \[LineSeparator]but the output also shows \
the representation\[CloseCurlyQuote]s ",
 StyleBox["Dynkin label",
  FontWeight->"Bold"],
 " upon mouse-over. \nAlso, ",
 StyleBox["drawTensor",
  FontWeight->"Bold"],
 " shows a graphical representation of the tensor, with incoming/outgoing \
edges denoting \[OpenCurlyDoubleQuote]raised\[CloseCurlyDoubleQuote] or \
\[OpenCurlyDoubleQuote]lowered\[CloseCurlyDoubleQuote] indices, and ",
 StyleBox["Slot",
  FontWeight->"Bold"],
 " positions indicated as external labels. "
}], "Text",
 CellChangeTimes->{{3.989934952577463*^9, 3.989934993299165*^9}, {
  3.9902776129507427`*^9, 3.990277640668166*^9}, {3.995016570308651*^9, 
  3.995016642636921*^9}},ExpressionUUID->"bcccc727-3d0a-48b8-a071-\
a35aa390d555"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["showGenerators[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990280024401305*^9, 3.990280035543118*^9}, {
  3.995016290226097*^9, 
  3.995016299811084*^9}},ExpressionUUID->"99f80a75-d456-4169-b525-\
59f3086a547a"],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["a", "th"], TraditionalForm]],ExpressionUUID->
  "438a8981-0789-49f7-b9ac-e61ce40f4031"],
 StyleBox["generator",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of some ",
 StyleBox["rep",
  FontWeight->"Bold"],
 " is given by the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["a", "th"], TraditionalForm]],ExpressionUUID->
  "93bb0448-3e2d-4ce4-96e9-fa1cc6ac59ca"],
 " element of ",
 StyleBox["Transpose",
  FontWeight->"Bold"],
 "[rep]. "
}], "Text",
 CellChangeTimes->{{3.990278676314478*^9, 3.990278758648821*^9}, {
  3.9902800537883377`*^9, 
  3.990280061237062*^9}},ExpressionUUID->"2e400d49-96ef-4f7d-bdb5-\
e6b6bfd3266c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"RandomChoice", "[", 
   RowBox[{"Transpose", "[", "egRep", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.994846414761455*^9, 3.994846433543578*^9}, {
  3.995105658620216*^9, 3.995105666256371*^9}, {3.995200403432087*^9, 
  3.995200412303155*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"8e6e4780-1c70-4957-9048-3c285382c112"],

Cell[TextData[{
 "We can display all the generators of the representation using ",
 StyleBox["showGenerators[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{
  3.990280041080648*^9},ExpressionUUID->"b8e029cd-9eb5-4449-a207-\
2c3008dbd1f2"],

Cell[BoxData[
 RowBox[{"showGenerators", "[", "egRep", "]"}]], "Input",
 CellChangeTimes->{{3.990278625962267*^9, 3.99027862891366*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"c892fedf-95ef-47f8-bfe7-8dfc24c696c2"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " these generators are organized into ordered groups: the ",
 StyleBox["lowering",
  FontWeight->"Bold"],
 " operators \[OpenCurlyDoubleQuote]",
 StyleBox["f",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote], the generators of the ",
 StyleBox["Cartan sub-algebra ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[OpenCurlyDoubleQuote]",
 StyleBox["h",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote], followed by the ",
 StyleBox["raising",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " operators \[OpenCurlyDoubleQuote]",
 StyleBox["e",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]. These can be shown separately via "
}], "Text",
 CellChangeTimes->{{3.9902787888815393`*^9, 
  3.990278922175469*^9}},ExpressionUUID->"4ea18c8b-8c20-4337-a54e-\
ee79dd461b8a"],

Cell[BoxData[
 RowBox[{"showGenerators", "[", 
  RowBox[{"f", ",", "egRep"}], "]"}]], "Input",
 CellChangeTimes->{{3.9902789239139843`*^9, 3.990278927580421*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"02b82168-e23d-48ec-bacc-c9fbf198494e"],

Cell[BoxData[
 RowBox[{"showGenerators", "[", 
  RowBox[{"h", ",", "egRep"}], "]"}]], "Input",
 CellChangeTimes->{{3.990278932986311*^9, 3.990278935444893*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"68cc76d3-9298-4fcf-8d9a-8fb97ecde5b1"],

Cell[BoxData[
 RowBox[{"showGenerators", "[", 
  RowBox[{"e", ",", "egRep"}], "]"}]], "Input",
 CellChangeTimes->{{3.9902789386796103`*^9, 3.990278938826921*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"ac569554-e286-4913-94c0-d95973e0449c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["cartanGenerators[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995377970753263*^9, 
  3.995377977570175*^9}},ExpressionUUID->"c20eaa64-028c-4190-97a4-\
dc27e255d0a3"],

Cell["\<\
Returns the rank[g] commuting representation matrices that generate the \
Cartan sub-algebra.\
\>", "Text",
 CellChangeTimes->{{3.995377981118132*^9, 3.9953779865441217`*^9}, {
  3.996074148058908*^9, 3.996074166436468*^9}, {3.9960741983899717`*^9, 
  3.996074210883657*^9}},ExpressionUUID->"a0791e27-546b-4f26-9293-\
9b9cffa5a1d1"],

Cell[BoxData[{
 RowBox[{"cartanGenerators", "[", 
  RowBox[{"fundamentalRep", "[", 
   RowBox[{"a", "[", "5", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"matrixForm", "/@", 
  RowBox[{"Transpose", "[", "%", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"showGenerators", "[", 
  RowBox[{"h", ",", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"a", "[", "5", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.99607392029364*^9, 3.996073938016014*^9}, {
  3.9960739854822683`*^9, 3.996074130467972*^9}, {3.996074174239887*^9, 
  3.99607417577201*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"9e47d3e8-c3c8-47a1-b304-062392b2b842"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["(Induced) ",
  FontWeight->"Bold"],
 StyleBox["Adjoint ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["Representations ",
  FontWeight->"Bold"],
 "for all ",
 StyleBox["Simple Lie Algebras",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.995016423848444*^9, 3.9950164302233477`*^9}, {
  3.99501667959438*^9, 
  3.995016701560584*^9}},ExpressionUUID->"da2c90a0-3da8-4cb2-93d5-\
1ddeab404a4d"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["inducedAdjoint[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.99501670883634*^9, 
  3.995016716238624*^9}},ExpressionUUID->"abb24d83-ee6e-48fc-8530-\
8bfacf6fdc37"],

Cell[TextData[{
 "The ",
 StyleBox["structure constants",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " \[OpenCurlyDoubleQuote]",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "ab"], "c"], TraditionalForm]],ExpressionUUID->
  "c6867d26-923c-4fe8-b121-569084439736"],
 "\[CloseCurlyDoubleQuote] that appear in the ",
 StyleBox["defining relation ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "of any representation of any Lie algebra"
}], "Text",
 CellChangeTimes->{{3.9902790083324127`*^9, 3.990279043535387*^9}, {
  3.990279079883192*^9, 
  3.990279083702156*^9}},ExpressionUUID->"ac0b2b72-ba5b-42a9-b319-\
a1be5176812f"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"[", 
    RowBox[{
     SuperscriptBox["T", "a"], ",", " ", 
     SuperscriptBox["T", "b"]}], "]"}], "=", 
   RowBox[{":", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["f", "ab"], "c"], 
     SuperscriptBox["T", "c"]}]}]}], 
  TraditionalForm]],ExpressionUUID->"254aaabd-933c-4f0c-a4ff-fd164300b789"]], \
"Text",
 CellChangeTimes->{{3.987078749583312*^9, 
  3.987078792638468*^9}},ExpressionUUID->"d9377c40-589e-4ced-8520-\
f53f9c27f237"],

Cell[TextData[{
 "also ",
 StyleBox["satisfy the same commutation relations with identical coefficients\
\[LongDash]and thereby furnish a (possibly distinct) representation called \
the ",
  FontSlant->"Plain"],
 StyleBox["adjoint",
  FontWeight->"Bold",
  FontSlant->"Plain"],
 StyleBox[". \nGiven a set of ",
  FontSlant->"Plain"],
 StyleBox["generators",
  FontWeight->"Bold",
  FontSlant->"Plain"],
 StyleBox[" (encoded as a tensor), these coefficients are obtained using the \
function ",
  FontSlant->"Plain"],
 StyleBox["inducedAdjoint[",
  FontWeight->"Bold",
  FontSlant->"Plain"],
 "representation_",
 StyleBox["]",
  FontWeight->"Bold",
  FontSlant->"Plain"],
 StyleBox[":",
  FontSlant->"Plain"]
}], "Text",
 CellChangeTimes->{{3.990279050498085*^9, 3.990279179775754*^9}},
 FontWeight->"Plain",
 FontSlant->"Italic",ExpressionUUID->"58d4c80c-ff5f-47c0-964d-e7a36c20f2ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"f", "[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"inducedAdjoint", "[", "egRep", "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995016868860297*^9, 3.995016873719767*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"e68224da-24c5-47e9-8d36-b38888d16cb0"],

Cell[TextData[{
 "It is worthwhile to verify that the ",
 StyleBox["inducedAdjoint",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["of the",
  FontSlant->"Italic"],
 " ",
 StyleBox["inducedAdjoint",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " is itself:"
}], "Text",
 CellChangeTimes->{{3.9902791999863787`*^9, 3.9902792642376623`*^9}, {
  3.990279306919437*^9, 
  3.990279313185486*^9}},ExpressionUUID->"1228c6c7-0d8c-403f-aac0-\
1878328d7b87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inducedAdjoint", "[", "egRep", "]"}], "===", 
  RowBox[{"inducedAdjoint", "[", 
   RowBox[{"inducedAdjoint", "[", "egRep", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990279269172838*^9, 3.990279296688397*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"10bf4829-2786-4501-9b1e-23cb326df7b5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": Checking the Defining ",
 StyleBox["Commutation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Bold"],
 StyleBox["Relations",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.990279327298523*^9, 3.9902793509971523`*^9}, 
   3.990280115275278*^9},ExpressionUUID->"0c7e2e5e-6583-4a12-ae63-\
aa7bd60e47d9"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"[", 
    RowBox[{
     SuperscriptBox["T", "a"], ",", " ", 
     SuperscriptBox["T", "b"]}], "]"}], "=", 
   RowBox[{":", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["f", "ab"], "c"], 
     SuperscriptBox["T", "c"]}]}]}], 
  TraditionalForm]],ExpressionUUID->"e844a33c-9dd9-46ff-92bf-df3c84df5a5d"]], \
"Text",
 CellChangeTimes->{{3.987078749583312*^9, 
  3.987078792638468*^9}},ExpressionUUID->"25d0b23a-858a-48fb-9e81-\
93e6e532b02f"],

Cell[TextData[{
 "Consider for example the ",
 StyleBox["Fundamental",
  FontWeight->"Bold"],
 " representation of ",
 StyleBox["f[4]",
  FontWeight->"Bold"],
 ":",
 " "
}], "Text",
 CellChangeTimes->{{3.992618827019177*^9, 
  3.99261883898193*^9}},ExpressionUUID->"c0b6238c-c887-460c-9611-\
b9efb72235da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"f", "[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.992618841721179*^9, 3.992618842553273*^9}, {
  3.992686457977139*^9, 3.992686460523823*^9}, {3.992686781155851*^9, 
  3.992686781884631*^9}, {3.99295213360977*^9, 3.9929521540194902`*^9}, {
  3.992952280400655*^9, 3.992952282578302*^9}, {3.995016972488103*^9, 
  3.995016998181118*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"09c1480c-1153-41d4-9910-3eb5c9d3a897"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egInducedAdjoint", "=", 
   RowBox[{"inducedAdjoint", "[", "egRep", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellLabel->
  "In[118]:=",ExpressionUUID->"edcc9463-ed61-431d-b83f-9005b44b8705"],

Cell[TextData[{
 "We can check this for ",
 StyleBox["any",
  FontWeight->"Bold"],
 " pair of generators (a,b) easily enough\[LongDash]",
 StyleBox["e.g.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.990279369253249*^9, 3.9902794344732733`*^9}, {
  3.993309079047164*^9, 
  3.993309079882868*^9}},ExpressionUUID->"5cd6da03-6fa1-441b-acba-\
4b58202f96f2"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rep", "=", "egRep"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Ta", "=", 
           RowBox[{
            RowBox[{"Transpose", "[", "rep", "]"}], "[", 
            RowBox[{"[", "a", "]"}], "]"}]}], ",", 
          RowBox[{"Tb", "=", 
           RowBox[{
            RowBox[{"Transpose", "[", "rep", "]"}], "[", 
            RowBox[{"[", "b", "]"}], "]"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Ta", ".", "Tb"}], "-", 
          RowBox[{"Tb", ".", "Ta"}]}], "==", 
         RowBox[{
          RowBox[{"egInducedAdjoint", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "b"}], "]"}], "]"}], ".", 
          RowBox[{"Transpose", "[", "rep", "]"}]}]}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "[", 
    RowBox[{"1", ",", "7"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.990279436240357*^9, 3.99027957191918*^9}, 
   3.990279683666183*^9, {3.995017003736128*^9, 3.9950170083739433`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"e3c38a19-88a2-4b1c-853d-fcb5277fb66c"],

Cell[TextData[{
 "And we can even verify this for ",
 StyleBox["all",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["possible",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " pairs of generators:"
}], "Text",
 CellChangeTimes->{{3.9902796876118193`*^9, 
  3.990279696381233*^9}},ExpressionUUID->"db005c4b-8087-46e4-b911-\
3f85cd3de376"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"rep", "=", "egRep"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Ta", "=", 
            RowBox[{
             RowBox[{"Transpose", "[", "rep", "]"}], "[", 
             RowBox[{"[", "a", "]"}], "]"}]}], ",", 
           RowBox[{"Tb", "=", 
            RowBox[{
             RowBox[{"Transpose", "[", "rep", "]"}], "[", 
             RowBox[{"[", "b", "]"}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Ta", ".", "Tb"}], "-", 
           RowBox[{"Tb", ".", "Ta"}]}], "==", 
          RowBox[{
           RowBox[{"egInducedAdjoint", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}], ".", 
           RowBox[{"Transpose", "[", "rep", "]"}]}]}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], "@@@", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{"Dimensions", "[", "rep", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"And", "@@", "%"}]}], "Input",
 CellChangeTimes->{{3.990279703384853*^9, 3.99027972207128*^9}, {
  3.995017012245267*^9, 3.995017013241351*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"32a184a4-3dc3-4d8b-8003-b002981012f9"],

Cell[TextData[{
 "But it is easier to encode ",
 StyleBox["all components",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of left-hand-side as a rank-(3,1) ",
 StyleBox["tensor ",
  FontWeight->"Bold"],
 "defined as the difference between the two \[OpenCurlyDoubleQuote]",
 StyleBox["dotPower",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] tensors:"
}], "Text",
 CellChangeTimes->{{3.9902797244853573`*^9, 3.990279755463785*^9}, {
  3.990279825601574*^9, 3.990279825779647*^9}, {3.994846523518124*^9, 
  3.9948465511429157`*^9}},ExpressionUUID->"8205df66-0a91-4f9c-9e5c-\
ab241db88353"],

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{
   RowBox[{"dotPower", "[", 
    RowBox[{"egRep", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"dotPower", "[", 
    RowBox[{"egRep", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.9926189994029617`*^9, 3.992619013539036*^9}, {
   3.992686392204793*^9, 3.992686393829123*^9}, {3.992686600591358*^9, 
   3.992686607220236*^9}, 3.992686659082271*^9, {3.992686796944977*^9, 
   3.992686801527368*^9}, {3.992952250045301*^9, 3.9929522614166117`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"b222df45-91bc-4808-a3f5-ee16183d1364"],

Cell[BoxData[{
 RowBox[{"commutatorTensor", "=", 
  RowBox[{
   RowBox[{"dotPower", "[", 
    RowBox[{"egRep", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "-", 
   RowBox[{"dotPower", "[", 
    RowBox[{"egRep", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTensors", "@", "%"}]}], "Input",
 CellChangeTimes->{{3.99027975948973*^9, 3.990279801725086*^9}, {
   3.990279882319228*^9, 3.990279883058745*^9}, {3.990870253450149*^9, 
   3.990870254192046*^9}, {3.992618882039336*^9, 3.992618885687488*^9}, 
   3.992683741519128*^9, {3.992686806217417*^9, 3.992686811547379*^9}, {
   3.993309096267324*^9, 3.9933091075701857`*^9}, {3.994846511423255*^9, 
   3.994846511782237*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"a904ec95-2e82-4bce-b3c3-438b5b78839c"],

Cell["\<\
And we may encode all the components of the right-hand-side similarly:\
\>", "Text",
 CellChangeTimes->{{3.990279810550147*^9, 
  3.990279833212228*^9}},ExpressionUUID->"38c4b0aa-2406-4c4e-87d9-\
a907b9412510"],

Cell[BoxData[{
 RowBox[{"dot", "[", 
  RowBox[{
   RowBox[{"inducedAdjoint", "[", "egRep", "]"}], ",", 
   RowBox[{"Transpose", "[", "egRep", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"drawTensors", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.995106052306425*^9, 3.995106055073975*^9}, {
  3.9953763123816757`*^9, 3.9953763137275143`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"7ff9bf11-94ac-4774-9d6b-36a2c8b6d05d"],

Cell[TextData[{
 "Notice that this has a different ",
 StyleBox["SlotSequence",
  FontWeight->"Bold"],
 " relative to the commutator tensor above"
}], "Text",
 CellChangeTimes->{{3.9951064950492*^9, 
  3.9951065098398457`*^9}},ExpressionUUID->"6bc90518-7388-4e19-8a4e-\
2a18eca6d003"],

Cell[BoxData[{
 RowBox[{"fDotTtensor", "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{"egInducedAdjoint", ",", 
      RowBox[{"Transpose", "[", "egRep", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTensors", "@", "%"}]}], "Input",
 CellChangeTimes->{{3.9926868455107803`*^9, 3.992686865534663*^9}, {
  3.993309119045615*^9, 3.993309120411409*^9}, {3.99501703137463*^9, 
  3.9950170322112627`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"0d315db1-c271-4a25-91e4-e73b3c4d9407"],

Cell[BoxData[
 RowBox[{"Equal", "[", 
  RowBox[{"commutatorTensor", ",", "fDotTtensor"}], "]"}]], "Input",
 CellChangeTimes->{{3.990279865932246*^9, 3.990279879035515*^9}, 
   3.990870267986567*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"6b867a6c-9242-4787-8ed0-72574ac65ca3"],

Cell[TextData[{
 StyleBox["Note",
  FontWeight->"Bold"],
 ": the difference is not ",
 StyleBox["identically",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " zero unless ",
 StyleBox["wrapped",
  FontWeight->"Bold"],
 " ",
 StyleBox["in",
  FontWeight->"Bold"],
 " ",
 StyleBox["SparseArray ",
  FontWeight->"Bold"],
 "(which removes all indices set to zero)",
 ":"
}], "Text",
 CellChangeTimes->{{3.990279893417863*^9, 3.9902799402984457`*^9}, {
  3.9949215731670027`*^9, 
  3.994921599386592*^9}},ExpressionUUID->"43a13312-4a6b-4db7-bb6f-\
5ad288b7499c"],

Cell[BoxData[{
 RowBox[{"commutatorTensor", "-", "fDotTtensor"}], "\[IndentingNewLine]", 
 RowBox[{"SparseArray", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"%", "[", "\"\<NonzeroValues\>\"", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.994921534908515*^9, 3.994921556813467*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"753c2245-5c1c-4c9d-988b-50eb54795a13"],

Cell[TextData[{
 StyleBox["Note",
  FontWeight->"Bold"],
 ": wrapping a tensor in ",
 StyleBox["SparseArray",
  FontWeight->"Bold"],
 "[] does not apply ",
 StyleBox["FullSimplify",
  FontWeight->"Bold"],
 "[]; \nin particular, any expressions which are not \
\[OpenCurlyDoubleQuote]",
 StyleBox["trivially zero",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] (in the sense that Mathematica will ",
 StyleBox["automatically",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " express it as such) will be left undetermined:"
}], "Text",
 CellChangeTimes->{{3.99492160685189*^9, 3.994921687159956*^9}, {
  3.994921892239311*^9, 
  3.99492190277109*^9}},ExpressionUUID->"cd5da0b0-cd36-4c14-8f55-\
ce67af4520b8"],

Cell[BoxData[{
 RowBox[{"egNontrivialZero", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"#1", "+", 
       RowBox[{"#2", 
        SqrtBox["2"]}]}], 
      RowBox[{"#3", "+", 
       RowBox[{"#4", " ", 
        SqrtBox["2"]}]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["#3", "2"], "-", 
        RowBox[{"2", 
         SuperscriptBox["#4", "2"]}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#1", " ", "#3"}], "-", 
          RowBox[{"2", " ", "#2", " ", "#4"}]}], ")"}], "-", 
        RowBox[{
         SqrtBox["2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"#1", " ", "#4"}], "-", 
           RowBox[{"#2", " ", "#3"}]}], ")"}]}]}], ")"}]}]}], "&"}], "@@", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SparseArray", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "i_"}], "}"}], ":>", "egNontrivialZero"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "egNontrivialZero", "]"}]}], "Input",
 CellChangeTimes->{{3.99492168796303*^9, 3.9949217116706743`*^9}, {
  3.9949217651590433`*^9, 3.994921933552638*^9}, {3.9949220792474537`*^9, 
  3.994922100478128*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"faad4032-2e5a-415f-a232-0327bc9c6332"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["adjointRep[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9950167215012608`*^9, 
  3.995016730122666*^9}},ExpressionUUID->"dab52eb7-43ed-412e-8d64-\
1268fdcd36a1"],

Cell[TextData[{
 "For the ",
 StyleBox["simple",
  FontWeight->"Bold"],
 " Lie algebras, we have encoded the ",
 StyleBox["adjoint representations",
  FontWeight->"Bold"],
 " by the function\n",
 StyleBox["adjointRep[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9902809266265087`*^9, 
  3.990280959981556*^9}},ExpressionUUID->"463937c9-80f1-46ea-b6e0-\
3c1d79adddf2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"adjointRep", "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "5", "]"}], ",", 
     RowBox[{"b", "[", "6", "]"}], ",", 
     RowBox[{"c", "[", "7", "]"}], ",", 
     RowBox[{"d", "[", "8", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{"nice", "[", "#", "]"}], ",", 
      RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", "%"}], "//",
   "Column"}]}], "Input",
 CellChangeTimes->{{3.995016920023307*^9, 3.995016930097334*^9}, {
  3.995106546851252*^9, 3.995106563198316*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"6f139e2b-093c-4444-9e0a-3f1e38aeac36"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": Checking the ",
 StyleBox["Adjoint Representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " satisfies ",
 StyleBox["Identical",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["Commutation",
  FontWeight->"Bold"],
 " ",
 StyleBox["Relations",
  FontWeight->"Bold"],
 " to ",
 StyleBox["F",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.990280212683669*^9, 3.990280240686555*^9}, {
  3.9902804256773*^9, 3.990280429462131*^9}, {3.995195031704832*^9, 
  3.995195075054947*^9}},ExpressionUUID->"d4615b9c-13e0-4fd2-9427-\
bcec2364d466"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"d", "[", "7", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egInducedAdjoint", "=", 
   RowBox[{"inducedAdjoint", "[", "egRep", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.990280250671479*^9, 3.990280275040296*^9}, {
  3.990280359912546*^9, 3.99028036151029*^9}, {3.995017093126457*^9, 
  3.9950171208777237`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"2009de9f-1c77-4b6a-be6f-abb4d138b451"],

Cell[BoxData[{
 RowBox[{"repCommutator", "=", 
  RowBox[{
   RowBox[{"dotPower", "[", 
    RowBox[{"egRep", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "-", 
   RowBox[{"dotPower", "[", 
    RowBox[{"egRep", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTensors", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"repExpansion", "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{"egInducedAdjoint", ",", 
      RowBox[{"Transpose", "[", "egRep", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTensors", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"repCommutator", "==", "repExpansion"}]}], "Input",
 CellChangeTimes->{{3.990280305779708*^9, 3.990280346304305*^9}, {
   3.990280399893434*^9, 3.990280400057427*^9}, {3.992686904356161*^9, 
   3.99268695613293*^9}, {3.9933091387451468`*^9, 3.9933091441180887`*^9}, 
   3.995017129829031*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"ce9e82b9-8a85-4de2-8164-2d27185b5304"],

Cell[BoxData[{
 RowBox[{"adjCommutator", "=", 
  RowBox[{
   RowBox[{"dotPower", "[", 
    RowBox[{"egInducedAdjoint", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "-", 
   RowBox[{"dotPower", "[", 
    RowBox[{"egInducedAdjoint", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTensors", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"adjExpansion", "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"inducedAdjoint", "[", "egInducedAdjoint", "]"}], ",", 
      RowBox[{"Transpose", "[", "egInducedAdjoint", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTensors", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"adjCommutator", "==", "adjExpansion"}]}], "Input",
 CellChangeTimes->{{3.9902803556117573`*^9, 3.9902804069587727`*^9}, {
  3.992686965318285*^9, 3.992686993901566*^9}, {3.993309148755404*^9, 
  3.9933091531989*^9}, {3.995017136271051*^9, 3.995017142518902*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"5b39b837-9118-4cc5-9f76-811bb9f5c90f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Other Irreducible Representations of \[OpenCurlyDoubleQuote]",
 StyleBox["Fundamental",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote]",
 StyleBox[" ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "(Dynkin-)",
 StyleBox["Weight",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.9902804416754627`*^9, 3.9902804764765377`*^9}, {
  3.99028097566193*^9, 3.99028099855501*^9}, {3.995017389336337*^9, 
  3.9950173908388557`*^9}},ExpressionUUID->"133312ae-6e58-4c61-8309-\
78ce55452e4c"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["spinorRep[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["spinor2Rep[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": the ",
 StyleBox["spinor representations ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "of SO(n)"
}], "Subsubsection",
 CellChangeTimes->{{3.9950171834531097`*^9, 3.9950172284001007`*^9}},
 FontWeight->"Plain",ExpressionUUID->"ca5d7dfd-2685-4ed1-b451-ec129b2975a4"],

Cell[TextData[{
 "For ",
 StyleBox["SO(n)",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " type Lie algebras, what we have called the \[OpenCurlyDoubleQuote]",
 StyleBox["fundamental",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote] representation (the ",
 StyleBox["n",
  FontWeight->"Bold"],
 "-dimensional representation of SO(",
 StyleBox["n",
  FontWeight->"Bold"],
 ")) does not induce ",
 StyleBox["all",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " irreducible representations via tensor products/etc. \nIn particular, it \
does not induce the ",
 StyleBox["spinor",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["representations",
  FontWeight->"Bold"],
 ". "
}], "Text",
 CellChangeTimes->{{3.9902805004339447`*^9, 
  3.9902806419581623`*^9}},ExpressionUUID->"a347fc6e-837c-493a-9df2-\
907c8874f33d"],

Cell[TextData[{
 "For ",
 StyleBox["odd-n",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontSlant->"Italic"],
 "(b[k] Lie algebras) there is a unique ",
 StyleBox["spinor ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["representation",
  FontWeight->"Bold"],
 ".\nFor rank ",
 Cell[BoxData[
  FormBox["\[LessEqual]", TraditionalForm]],ExpressionUUID->
  "d2289920-1c1b-405f-9c3a-f030d64a6bc1"],
 " 8, these have been encoded via ",
 StyleBox["spinorRep[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9902806444214897`*^9, 3.990280675091412*^9}, {
  3.990280744738799*^9, 
  3.990280799789804*^9}},ExpressionUUID->"9877b606-29a5-42df-bfa3-\
4fbf3ad78b3c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"spinorRep", "[", 
    RowBox[{"b", "[", "#", "]"}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"2", ",", "8"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "/@", "%%"}]}], "Input",
 CellChangeTimes->{{3.990280675955716*^9, 3.9902806854638*^9}, {
  3.991558231638431*^9, 3.9915582365468082`*^9}, {3.9949221411958447`*^9, 
  3.99492214133488*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"3147d9a3-112b-4757-91b0-a0eaf2864441"],

Cell[TextData[{
 "While for ",
 StyleBox["even-n",
  FontWeight->"Bold"],
 ", (d[k] Lie algebras) there are 2 distinct irreducible ",
 StyleBox["spinor ",
  FontWeight->"Bold"],
 "representations "
}], "Text",
 CellChangeTimes->{{3.990280708029665*^9, 3.990280742922917*^9}, {
  3.9902808128819532`*^9, 
  3.990280827507903*^9}},ExpressionUUID->"3a3fc2d8-c2d6-4f62-af17-\
7aa46683a1c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"spinorRep", "[", 
    RowBox[{"so", "[", 
     RowBox[{"2", "#"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"4", ",", "8"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "/@", "%%"}]}], "Input",
 CellChangeTimes->{{3.990280829600638*^9, 3.990280850633266*^9}, {
  3.992617284356144*^9, 3.992617289038999*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"72fec3fa-fd67-40c7-81ac-019e2b54dd33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"spinor2Rep", "[", 
    RowBox[{"so", "[", 
     RowBox[{"2", "#"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"4", ",", "8"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "/@", "%%"}]}], "Input",
 CellChangeTimes->{{3.9902808567529383`*^9, 3.990280858322233*^9}, {
  3.9926172929359503`*^9, 3.992617295826581*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"b7f79057-f696-4cc1-ae99-310e35b5a3d4"],

Cell[TextData[{
 "Notice that although both spinors of ",
 StyleBox["d[",
  FontWeight->"Bold"],
 StyleBox["k_",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 " are of the same dimension, they are not identical. \nThis is indicated by \
the representations\[CloseCurlyQuote] ",
 StyleBox["Dynkin labels",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " (about which we have more to say anon):"
}], "Text",
 CellChangeTimes->{{3.990280867912973*^9, 3.990280889204134*^9}, {
  3.9902812429618807`*^9, 3.990281257254402*^9}, {3.990281296895721*^9, 
  3.9902813244638777`*^9}},ExpressionUUID->"188ecb01-51cd-49b8-9f66-\
4823fc29f115"],

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{
   RowBox[{"spinorRep", "[", 
    RowBox[{"d", "[", "5", "]"}], "]"}], ",", 
   RowBox[{"spinor2Rep", "[", 
    RowBox[{"d", "[", "5", "]"}], "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "/@", "%%"}]}], "Input",
 CellChangeTimes->{{3.9902812585939283`*^9, 3.990281284222769*^9}, {
  3.994922163578616*^9, 3.99492216370623*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"41ccc59b-3957-4349-9f09-eef77f58b90f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["fundamentalRep[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 ",",
 StyleBox["number_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": ",
 StyleBox["all ",
  FontSlant->"Italic"],
 "irreducible representations of ",
 StyleBox["fundamental weights",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsubsection",
 CellChangeTimes->{{3.9871673348350286`*^9, 3.9871673462423286`*^9}, {
  3.990281331699067*^9, 3.990281341505548*^9}, {3.9902816452771587`*^9, 
  3.9902816453639174`*^9}, {3.994922676423161*^9, 3.9949226775315857`*^9}, {
  3.995017298829137*^9, 
  3.995017339767231*^9}},ExpressionUUID->"4159c4ea-6b73-40de-85a4-\
b3735e397b7a"],

Cell[TextData[{
 "For a simple Lie algebra of ",
 StyleBox["rank",
  FontWeight->"Bold"],
 "-",
 StyleBox["k",
  FontSlant->"Italic"],
 ", it is sometimes said that there are ",
 StyleBox["k",
  FontWeight->"Bold"],
 " \[OpenCurlyDoubleQuote]fundamental\[CloseCurlyDoubleQuote] representations\
\[LongDash]meaning a set from which ",
 StyleBox["all ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "irreducible representations may be obtained from these via symmetric tensor \
products. \n\nThe ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["i", "th"], TraditionalForm]],ExpressionUUID->
  "9f29a9cf-0325-4325-9b22-8d7866c74604"],
 " \[OpenCurlyDoubleQuote]",
 StyleBox["fundamental",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] representation can be obtained via the optional \
second argument of \n",
 StyleBox["fundamentalRep[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 ",i",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.990281022399354*^9, 
  3.990281218726818*^9}},ExpressionUUID->"6c0d9b97-a0ae-48e5-828a-\
159ffbf793f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAlgebra", "=", 
   RowBox[{"e", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egFundamentalReps", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"fundamentalRep", "[", 
     RowBox[{"egAlgebra", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"First", "@", "egAlgebra"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"niceTime", "[", 
  RowBox[{
   RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.990281385917363*^9, 3.990281386517744*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"1d901391-9840-4ba1-8e9e-5e59095fad82"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nice", "[", "#", "]"}], ",", 
      RowBox[{"dynkinLabel", "[", "#", "]"}], ",", 
      RowBox[{"representationDimension", "[", "#", "]"}]}], "}"}], "&"}], "/@",
    "egFundamentalReps"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.990281388089349*^9, 3.99028141896642*^9}, 
   3.990281543821059*^9},
 CellLabel->
  "In[169]:=",ExpressionUUID->"dcbcc377-56f5-4f47-aea8-0633cf03108c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAlgebra", "=", 
   RowBox[{"f", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egFundamentalReps", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"fundamentalRep", "[", 
     RowBox[{"egAlgebra", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"First", "@", "egAlgebra"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"niceTime", "[", 
  RowBox[{
   RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.987167350515422*^9, 3.9871673918547697`*^9}, {
  3.990281377848126*^9, 3.990281381675075*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"928b34f4-cd69-4d2a-9382-3d2df628f45b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nice", "[", "#", "]"}], ",", 
      RowBox[{"dynkinLabel", "[", "#", "]"}], ",", 
      RowBox[{"representationDimension", "[", "#", "]"}]}], "}"}], "&"}], "/@",
    "egFundamentalReps"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.990281448683913*^9, 3.9902814750400476`*^9}, {
  3.9902815333760443`*^9, 3.9902815344379053`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"88571cdb-173b-4dfb-9477-982159776639"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Building",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 0.4238040741588464]],
 " ",
 StyleBox["Concrete Representations ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["from",
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0., 0., 0.4238040741588464]],
 " ",
 StyleBox["Concrete",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["Representations",
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.990281664815469*^9, 3.990281714059873*^9}, {
  3.990282663903401*^9, 
  3.990282672865859*^9}},ExpressionUUID->"28422634-edf4-43ba-be24-\
5628b5a64a8f"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Conjugate",
  FontWeight->"Bold"],
 " ",
 StyleBox["Representations",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.9949281824479647`*^9, 
  3.994928188700891*^9}},ExpressionUUID->"9c944dc2-927a-474c-9b39-\
68bfb0551adf"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["conjugateRep[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9949282822381477`*^9, 
  3.994928291363812*^9}},ExpressionUUID->"62e016f5-6cb5-4fb2-a37e-\
5ec282c34daa"],

Cell[TextData[{
 "Every representation has a ",
 StyleBox["conjugate",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " representation defined as having generators related by the \
negative-transpose. "
}], "Text",
 CellChangeTimes->{
  3.995358122984758*^9},ExpressionUUID->"598974f2-e230-4aea-ac11-\
24547a69f218"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"a", "[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egConjugate", "=", 
  RowBox[{"conjugateRep", "[", "egRep", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.994928253356516*^9, 3.99492826883759*^9}, {
  3.994928321533083*^9, 3.9949283440133457`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"6d5b1f06-dbf5-4f97-8ab9-356d00860673"],

Cell[BoxData[
 RowBox[{"Transpose", "[", 
  RowBox[{"showGenerators", "/@", 
   RowBox[{"{", 
    RowBox[{"egRep", ",", "egConjugate"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.994928301637442*^9, 3.9949283646792192`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"db69338d-730c-4ac7-86a8-33bbb7a7d6bc"],

Cell[TextData[{
 StyleBox["Real",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " representations are those that are ",
 StyleBox["similar to",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " their ",
 StyleBox["conjugates",
  FontWeight->"Bold"],
 ". They need not have identical generators\[LongDash]their generators must \
(merely) be related by ",
 StyleBox["similarity",
  FontWeight->"Bold"],
 ". "
}], "Text",
 CellChangeTimes->{{3.994928379630102*^9, 
  3.994928456491568*^9}},ExpressionUUID->"7669a46d-ba53-43e7-bbd0-\
a71096ace617"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"b", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egConjugate", "=", 
  RowBox[{"conjugateRep", "[", "egRep", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.994928469576589*^9, 3.994928472670053*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"c4ddea71-8e04-4058-aa30-6bd31f100fec"],

Cell[BoxData[
 RowBox[{"Transpose", "[", 
  RowBox[{"showGenerators", "/@", 
   RowBox[{"{", 
    RowBox[{"egRep", ",", "egConjugate"}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[185]:=",ExpressionUUID->"fff86935-5366-4b4f-9469-bfffb4aa47a4"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(Outer-)",
 StyleBox["Sums of Representations",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.9902823304913282`*^9, 3.9902823582025747`*^9}, {
  3.9902825888941708`*^9, 
  3.9902825897611637`*^9}},ExpressionUUID->"c1e493be-0966-4f61-b2f2-\
dffe0b968d57"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["repSum[",
  FontWeight->"Bold"],
 StyleBox["repA_,repB_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ", ",
 StyleBox["repSum[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 "Integer,",
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ", etc.:"
}], "Subsubsection",
 CellChangeTimes->{{3.994922696027232*^9, 3.9949227178495903`*^9}, {
  3.995017446107918*^9, 
  3.995017482633609*^9}},ExpressionUUID->"0383ed1e-aa24-4e31-af88-\
0365d6665c84"],

Cell[TextData[{
 "The ",
 StyleBox["outer-sum",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of two representations will form a new representation, as in \n(",
 StyleBox["R\[CirclePlus]S",
  FontWeight->"Bold"],
 ") using \[LineSeparator]",
 StyleBox["repSum[",
  FontWeight->"Bold"],
 StyleBox["repA_,repB_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.99044035297353*^9, 3.9904404013247833`*^9}, {
   3.990440445632094*^9, 3.990440466897859*^9}, 
   3.990440537327346*^9},ExpressionUUID->"6a568c50-2978-4358-9ae3-\
e8711fd61cfe"],

Cell[BoxData[{
 RowBox[{"repSum", "[", 
  RowBox[{
   RowBox[{"fundamentalRep", "[", 
    RowBox[{
     RowBox[{"b", "[", "6", "]"}], ",", "3"}], "]"}], ",", 
   RowBox[{"spinorRep", "[", 
    RowBox[{"b", "[", "6", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "[", "%%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.990440406416519*^9, 3.9904404378090057`*^9}, {
  3.992965622320363*^9, 3.9929656251792793`*^9}, {3.995195223455015*^9, 
  3.995195237704028*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"73e76d0c-d91e-4278-a084-5cf1d5412080"],

Cell[TextData[{
 "For adding multiples of the same representation, the function ",
 StyleBox["repSum",
  FontWeight->"Bold"],
 " allows for syntax such as\n",
 StyleBox["repSum[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 "Integer",
 StyleBox[",rep_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "or ",
 StyleBox["repSum[",
  FontWeight->"Bold"],
 StyleBox["rep_,n_",
  FontSlant->"Italic"],
 "Integer",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.990440440553309*^9, 3.9904404977111883`*^9}, {
  3.990440530222373*^9, 
  3.990440563748694*^9}},ExpressionUUID->"21467442-3a7a-4008-83a6-\
2d596b2e8ef4"],

Cell[BoxData[{
 RowBox[{"repSum", "[", 
  RowBox[{"3", ",", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "[", "%%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.99044049969691*^9, 3.990440527600902*^9}, {
  3.992965584476582*^9, 3.99296558878723*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"374595a4-c64f-475e-aae8-ef98365e8148"],

Cell[BoxData[{
 RowBox[{"repSum", "[", 
  RowBox[{
   RowBox[{"repSum", "[", 
    RowBox[{"3", ",", 
     RowBox[{"fundamentalRep", "[", 
      RowBox[{"g", "[", "2", "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"adjointRep", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "[", "%%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.992444239717936*^9, 3.992444245609741*^9}, {
  3.992965214923867*^9, 3.992965222828974*^9}, {3.992965311102626*^9, 
  3.992965311730646*^9}, {3.993029915068234*^9, 3.993029918312744*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"ba78b33c-612d-4e02-aac3-1114170ff87c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Tensor-Product-Representations ",
  FontWeight->"Bold"],
 "of Representations"
}], "Subsection",
 CellChangeTimes->{{3.990281759621792*^9, 3.9902817958931227`*^9}, {
  3.990281881634357*^9, 3.990281882584405*^9}, {3.995018131105481*^9, 
  3.9950181442320423`*^9}},ExpressionUUID->"15e33083-1863-410e-8a06-\
dc358568a638"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["productRep[",
  FontWeight->"Bold"],
 StyleBox["repR_,repS_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9904406284435987`*^9, 3.9904406367024384`*^9}, {
  3.995017508776046*^9, 3.995017516091034*^9}, {3.9950175526417093`*^9, 
  3.995017562884166*^9}, {3.995195272581427*^9, 
  3.9951952829880047`*^9}},ExpressionUUID->"85d429cb-905a-42b3-876a-\
21b46a72c80d"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " the \[OpenCurlyDoubleQuote]tensor-product representation\
\[CloseCurlyDoubleQuote] of two Lie algebra representations is ",
 StyleBox["not",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " the ",
 StyleBox["tensor-product ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["of",
  FontWeight->"Bold"],
 " the two representations. \nRather, it is the representation defined by\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["R",
      FontWeight->"Bold",
      FontSlant->"Plain"], "\[CircleTimes]", 
     StyleBox["S",
      FontWeight->"Bold",
      FontSlant->"Plain"]}], ":=", 
    RowBox[{
     RowBox[{
      StyleBox["R",
       FontWeight->"Bold",
       FontSlant->"Plain"], 
      StyleBox[" ",
       FontWeight->"Bold",
       FontSlant->"Plain"], 
      SubscriptBox[
       SuperscriptBox["\[Delta]", 
        RowBox[{"[", "s", "]"}]], 
       RowBox[{"[", "s", "]"}]]}], "+", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Delta]", 
        RowBox[{"[", "r", "]"}]], 
       RowBox[{"[", "r", "]"}]], 
      StyleBox["S",
       FontWeight->"Bold",
       FontSlant->"Plain"]}]}]}], TraditionalForm]],ExpressionUUID->
  "2a843c3c-784c-4a0c-b936-09a4f444f3ef"]
}], "Text",
 CellChangeTimes->{
  3.995358162593231*^9},ExpressionUUID->"7945eb04-70d4-409a-ae4f-\
17e2e224c3b9"],

Cell[TextData[{
 "The ",
 StyleBox["tensor-product-representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 "of two representations can be generated via\n",
 StyleBox["productRep[",
  FontWeight->"Bold"],
 StyleBox["repR_,repS_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.990281891745118*^9, 3.9902818938014793`*^9}, {
  3.990440572619216*^9, 3.9904406195269823`*^9}, {3.995195288933118*^9, 
  3.995195290528603*^9}},ExpressionUUID->"106452f6-40fd-495e-bfd7-\
24c097f8ed25"],

Cell[BoxData[{
 RowBox[{"newRep", "=", 
  RowBox[{"productRep", "[", 
   RowBox[{
    RowBox[{"adjointRep", "[", 
     RowBox[{"e", "[", "6", "]"}], "]"}], ",", 
    RowBox[{"fundamentalRep", "[", 
     RowBox[{"e", "[", "6", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "[", "newRep", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.990440644823639*^9, 3.990440669668119*^9}, {
  3.992965187849695*^9, 3.99296521133637*^9}, {3.9930299301962023`*^9, 
  3.9930299333310947`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"96cdc55e-13da-4bfb-b483-dd39103fd1d3"],

Cell[TextData[{
 "We can verify that this agrees with ",
 StyleBox["tensorProductDecomposition",
  FontWeight->"Bold"],
 " "
}], "Text",
 CellChangeTimes->{{3.990870853489727*^9, 
  3.990870868204639*^9}},ExpressionUUID->"f7840a3f-3b53-4628-bce5-\
1b8b73ca57b6"],

Cell[BoxData[{
 RowBox[{"tensorProductDecomposition", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"w", "[", "e", "]"}], "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
   RowBox[{
    RowBox[{"w", "[", "e", "]"}], "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.990870872457787*^9, 3.990870901088319*^9}, {
  3.993029938179771*^9, 3.993029947993351*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"47b79d2f-f2f2-4222-a8c1-aea0f4f481ba"],

Cell["", "Text",ExpressionUUID->"c6583985-a19a-4455-958a-0f91ff56e18a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["repPower[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 ",",
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995017528670514*^9, 3.995017545456771*^9}, {
  3.995537591462514*^9, 
  3.995537593994651*^9}},ExpressionUUID->"7fe0af5e-cfee-4294-a7c8-\
62be619ae2ac"],

Cell[TextData[{
 "Similarly, tensor products of two identical representations can be used to \
generate ",
 StyleBox["tensor-powers",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " via\n",
 StyleBox["repPower[",
  FontWeight->"Bold"],
 StyleBox["rep_,n_",
  FontSlant->"Italic"],
 "Integer",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.990440695364025*^9, 
  3.990440784726221*^9}},ExpressionUUID->"ec3e8354-96ce-4557-a21a-\
315b5020b89f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"spinor2Rep", "[", 
    RowBox[{"d", "[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"repPower", "[", 
  RowBox[{"egRep", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "[", "%%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.990281815333173*^9, 3.990281849196306*^9}, {
  3.9904407940218267`*^9, 3.990440809251398*^9}, {3.990440857532029*^9, 
  3.990440860927718*^9}, {3.9924434795505466`*^9, 3.992443479682342*^9}, {
  3.992443886790098*^9, 3.992443887317156*^9}, {3.99244400141792*^9, 
  3.9924440019792767`*^9}, {3.992444345826892*^9, 3.9924443460735197`*^9}, {
  3.992444400779978*^9, 3.9924444146383*^9}, {3.992444461252242*^9, 
  3.992444461432775*^9}, {3.9924444965518303`*^9, 3.992444525403736*^9}, {
  3.99244459443493*^9, 3.9924445946364927`*^9}, {3.993029955080187*^9, 
  3.993029959452837*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"a1d0e130-f750-46d2-85a0-1937fef177e1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["symPower[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 ",",
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["antiSymPower[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 ",",
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995017600825006*^9, 3.995017637213605*^9}, {
  3.995537595494857*^9, 
  3.995537599902238*^9}},ExpressionUUID->"4115edf5-7369-4f74-a213-\
aaaea56b5dae"],

Cell[TextData[{
 "For tensor-products of representations with themselves, these can be \
divided into ",
 StyleBox["symmetric ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "and ",
 StyleBox["anti-symmetric powers",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[".\n",
  FontSlant->"Italic"],
 "Of course, ",
 StyleBox["R",
  FontWeight->"Bold"],
 "\[CircleTimes]",
 StyleBox["R",
  FontWeight->"Bold"],
 "\[EqualTilde](",
 StyleBox["R",
  FontWeight->"Bold"],
 "\[Wedge]",
 StyleBox["R",
  FontWeight->"Bold"],
 ")\[CirclePlus](",
 StyleBox["R",
  FontWeight->"Bold"],
 "\[CircleDot]",
 StyleBox["R",
  FontWeight->"Bold"],
 ")"
}], "Text",
 CellChangeTimes->{{3.99044081656066*^9, 3.990440843523514*^9}, {
  3.995017646454039*^9, 
  3.995017683617646*^9}},ExpressionUUID->"383a8059-f6ed-4dd1-ae56-\
049073aab2fc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"spinor2Rep", "[", 
    RowBox[{"d", "[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"symPower", "[", 
  RowBox[{"egRep", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"dynkinLabel", "[", "%%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.990281955323938*^9, 3.990281964654092*^9}, {
  3.99028202548973*^9, 3.9902820257161903`*^9}, {3.990440847604665*^9, 
  3.990440863784676*^9}, {3.9930299795004187`*^9, 3.9930299840204077`*^9}, {
  3.993030075875699*^9, 3.993030076046783*^9}, {3.9930301208976393`*^9, 
  3.993030130474072*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"2cc91d51-fafe-4c71-a2bd-26786bca72a5"],

Cell[BoxData[{
 RowBox[{"antiSymPower", "[", 
  RowBox[{"egRep", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", 
  RowBox[{"dynkinLabel", "[", "%%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.990281971046*^9, 3.990281971779769*^9}, {
  3.990282027811873*^9, 3.990282028024057*^9}, {3.992687120281076*^9, 
  3.992687121040455*^9}, {3.993030136394598*^9, 3.993030139788368*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"11996a4f-e9a3-40ba-b8b5-36993bd7d3fb"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s check that ",
 StyleBox["R",
  FontWeight->"Bold"],
 "\[CircleTimes]",
 StyleBox["R",
  FontWeight->"Bold"],
 "\[EqualTilde](",
 StyleBox["R",
  FontWeight->"Bold"],
 "\[Wedge]",
 StyleBox["R",
  FontWeight->"Bold"],
 ")\[CirclePlus](",
 StyleBox["R",
  FontWeight->"Bold"],
 "\[CircleDot]",
 StyleBox["R",
  FontWeight->"Bold"],
 ")",
 StyleBox[" explicitly",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9902824134329*^9, 3.9902824946944427`*^9}, {
  3.990871003159775*^9, 3.990871009729843*^9}, {3.995017687941383*^9, 
  3.995017692991475*^9}},ExpressionUUID->"4dd428b3-f4e2-4952-8965-\
d87cbb831acd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"spinor2Rep", "[", 
    RowBox[{"d", "[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fullProductRep", "=", 
   RowBox[{"repPower", "[", 
    RowBox[{"egRep", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"productParts", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"antiSymPower", "[", 
     RowBox[{"egRep", ",", "2"}], "]"}], ",", 
    RowBox[{"symPower", "[", 
     RowBox[{"egRep", ",", "2"}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.990441027851595*^9, 3.9904410852385693`*^9}, 
   3.990801478054119*^9},
 CellLabel->
  "In[216]:=",ExpressionUUID->"13a045c4-d81e-4c60-8246-996e8d1739e1"],

Cell[BoxData[
 RowBox[{"similarityTransform", "=", 
  RowBox[{"findSimilarity", "[", 
   RowBox[{
    RowBox[{"repSum", "@@", "productParts"}], ",", "fullProductRep"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.99044109287317*^9, 3.990441118125435*^9}, {
  3.993030149359037*^9, 3.993030157912259*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"f85e2c95-9802-497b-9d9d-e22f9c5c3354"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " the similarity is ",
 StyleBox["not unique\[LongDash]",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "which is why there are undetermined parameters in the ",
 StyleBox["similarityTransform ",
  FontWeight->"Bold"],
 "array. "
}], "Text",
 CellChangeTimes->{{3.990441434588545*^9, 
  3.990441438627146*^9}},ExpressionUUID->"a16c305c-dcdd-44f2-889a-\
9e294bea003d"],

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "@", 
  RowBox[{
  "similarityTransform", "[", "\"\<NonzeroValues\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.990871023669362*^9, 3.990871034243394*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"ba18a441-081c-4d7f-93ea-90761134b2ee"],

Cell[TextData[{
 "Nevertheless\[LongDash]and for ",
 StyleBox["any",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " values of the undetermined parameters found above\[LongDash]we can verify \
that the two representations are related by ",
 StyleBox["similarity",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.995017713809833*^9, 
  3.995017754197135*^9}},ExpressionUUID->"1769eab4-fd37-450e-a28d-\
144be8a250d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inverse", "[", "similarityTransform", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"repSum", "@@", "productParts"}], ")"}], ".", 
   "similarityTransform"}], "-", "fullProductRep"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"%", "[", "\"\<NonzeroValues\>\"", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "@", 
  RowBox[{"FullSimplify", "[", "%", "]"}]}]}], "Input",
 CellChangeTimes->{{3.990441138214013*^9, 3.9904411499224873`*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"fee4832d-111a-46cb-964f-a16bc5e19b26"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Decomposition of (",
 StyleBox["Tensor",
  FontWeight->"Bold"],
 "-)",
 StyleBox["Product",
  FontWeight->"Bold"],
 " ",
 StyleBox["Representations",
  FontWeight->"Bold"],
 " into (Quadratic-)",
 StyleBox["Casimir",
  FontWeight->"Bold"],
 "-",
 StyleBox["Eigenspaces",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.990283334432983*^9, 3.9902833544862127`*^9}, {
  3.9927044875614843`*^9, 3.992704497145618*^9}, {3.995017768517748*^9, 
  3.995017776481946*^9}, {3.9951953645291023`*^9, 
  3.9951953654894114`*^9}},ExpressionUUID->"550a5ff3-9d8b-4517-8419-\
ac3d2a6c2ce7"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["productRepProjectors[",
  FontWeight->"Bold"],
 StyleBox["repR_,repS_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995018078398439*^9, 3.9950180951041737`*^9}, {
  3.995195374464404*^9, 
  3.995195377339033*^9}},ExpressionUUID->"9c841b36-a654-48db-ab42-\
2340c1487706"],

Cell[TextData[{
 "The function ",
 StyleBox["productRepProjectors",
  FontWeight->"Bold"],
 " constructs for the ",
 StyleBox["productRep",
  FontWeight->"Bold"],
 " a ",
 StyleBox["List",
  FontWeight->"Bold"],
 " of the form \n",
 StyleBox["{",
  FontWeight->"Bold"],
 "{",
 "CasimirEigenspaceWeights},eigenSpaceReps,clebschTensor",
 StyleBox["}",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{
  3.9902833785230637`*^9, {3.990441168533444*^9, 3.990441264451517*^9}, {
   3.9950177909075603`*^9, 
   3.9950178039613123`*^9}},ExpressionUUID->"fbdab695-130c-4f10-98e5-\
6edeeb34b972"],

Cell[BoxData[{
 RowBox[{"egReps", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"adjointRep", "[", 
     RowBox[{"g", "[", "2", "]"}], "]"}], ",", 
    RowBox[{"fundamentalRep", "[", 
     RowBox[{"g", "[", "2", "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"egProduct", "=", 
  RowBox[{"productRep", "@@", "egReps"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.993030180399909*^9, 3.9930301951484327`*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"e51b0ece-9c3a-429b-ae30-660b4f7d2d3b"],

Cell[BoxData[{
 RowBox[{"projectionData", "=", 
  RowBox[{"productRepProjectors", "@@", "egReps"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}]}], "Input",
 CellLabel->
  "In[228]:=",ExpressionUUID->"d6947f19-8a54-4897-83fb-4897f5e7b8e3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["fromClebschToProjector[",
  FontWeight->"Bold"],
 StyleBox["clebsch_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995195704696806*^9, 
  3.995195722284984*^9}},ExpressionUUID->"bc4bcbd9-e09c-4b8b-bda8-\
a15a9f5a37d8"],

Cell[TextData[{
 "The \[OpenCurlyDoubleQuote]big\[CloseCurlyDoubleQuote] projectors ",
 StyleBox["P ",
  FontWeight->"Bold"],
 "on the product representation are generated from the Clebsches via ",
 StyleBox["fromClebschToProjector",
  FontWeight->"Bold"],
 " "
}], "Text",
 CellChangeTimes->{
  3.9951957411676903`*^9},ExpressionUUID->"e454dc29-715a-4556-8ef8-\
7bed466fdcfd"],

Cell[BoxData[{
 RowBox[{"fromClebschToProjector", "/@", 
  RowBox[{"projectionData", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", 
     RowBox[{"-", "1"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Tr", "/@", "%"}]}], "Input",
 CellLabel->
  "In[230]:=",ExpressionUUID->"dae1ee3b-abd3-466a-b472-1d5a4eb439bb"],

Cell[TextData[{
 "So dotting with the \[OpenCurlyDoubleQuote]big ",
 StyleBox["P",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] projectors on the Left/Right sides gives (large \
generator matrices for representations) isomorphic to eigen-subspace \
representations"
}], "Text",
 CellChangeTimes->{{3.986204238492056*^9, 3.986204293332446*^9}, {
  3.990441296358852*^9, 
  3.9904413099374638`*^9}},ExpressionUUID->"6a318a24-763e-4f4d-a122-\
895a8dab191e"],

Cell[BoxData[{
 RowBox[{"largeProductSubspaces", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{"#", ",", "egProduct", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"fromClebschToProjector", "/@", 
    RowBox[{"projectionData", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", 
       RowBox[{"-", "1"}]}], "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"inducedAdjoint", "[", "#", "]"}], "==", 
    RowBox[{"inducedAdjoint", "[", 
     RowBox[{"egReps", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&"}], "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.986204008938521*^9, 3.986204083229553*^9}, 
   3.986204225184483*^9, {3.990441352698996*^9, 3.990441373380315*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"dc4731eb-4306-4ca1-a122-c940993cf6e6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["fromClebschToLRprojectors[",
  FontWeight->"Bold"],
 StyleBox["clebsch_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995195747589972*^9, 
  3.9951957599656057`*^9}},ExpressionUUID->"da4b4432-b20d-4c97-962f-\
679fd328576f"],

Cell[TextData[{
 "To project into the ",
 StyleBox["lower",
  FontWeight->"Bold"],
 "-",
 StyleBox["sized",
  FontWeight->"Bold"],
 " ",
 StyleBox["matrices",
  FontWeight->"Bold"],
 "/representations, we can use ",
 StyleBox["fromClebschToLRprojectors",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{
  3.9951957669670143`*^9},ExpressionUUID->"c5c8f766-ba29-4578-867f-\
e0fa2c700734"],

Cell[BoxData[{
 RowBox[{"fromClebschToLRprojectors", "/@", 
  RowBox[{"projectionData", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", 
     RowBox[{"-", "1"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"reducedSubspaceRepresentations", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{"#1", ",", "egProduct", ",", "#2"}], "]"}], "&"}], "@@@", 
   "%"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", "%"}]}], "Input",
 CellChangeTimes->{{3.986204324954649*^9, 3.9862044040181007`*^9}, {
   3.990441399880105*^9, 3.9904414009916*^9}, 3.993030265789063*^9},
 CellLabel->
  "In[234]:=",ExpressionUUID->"6cd81526-69b2-4f61-9072-223c356f4a6e"],

Cell[TextData[{
 "These reduced subspace representations are exactly those of given in the \
second positions of the output of ",
 StyleBox["productRepProjectors",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.986204410827259*^9, 3.9862044212511063`*^9}, {
  3.9862044937209673`*^9, 
  3.98620451213426*^9}},ExpressionUUID->"a5b3512c-d7a6-4b37-943c-\
dd1d169ff1de"],

Cell[BoxData[
 RowBox[{"SparseArray", "/@", 
  RowBox[{"(", 
   RowBox[{"reducedSubspaceRepresentations", "-", 
    RowBox[{"projectionData", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.986204408556753*^9, 3.986204408718267*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"76a07f56-9bb5-476d-b1b6-d840d05c2a3a"],

Cell[TextData[{
 "We can check that the straight-product is ",
 StyleBox["similar to",
  FontWeight->"Bold"],
 " the ",
 StyleBox["sum",
  FontWeight->"Bold"],
 " of the ",
 StyleBox["eigenspace representations",
  FontWeight->"Bold"],
 " by checking:"
}], "Text",
 CellChangeTimes->{{3.986204715892148*^9, 
  3.986204742692569*^9}},ExpressionUUID->"b2b339b5-3691-432e-bb7b-\
98078d99fb5c"],

Cell[BoxData[{
 RowBox[{"directProdToSubspaceSumSimilarity", "=", 
  RowBox[{"findSimilarity", "[", 
   RowBox[{"egProduct", ",", 
    RowBox[{"repSum", "@@", "reducedSubspaceRepresentations"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nice", "[", "%", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9862046595921507`*^9, 3.986204683406324*^9}, {
  3.9862047473301*^9, 3.986204761863315*^9}, {3.9902834750671053`*^9, 
  3.990283482949263*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"1cf62f98-bd9f-42be-8733-b9cf9d464b39"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " the similarity is ",
 StyleBox["not unique\[LongDash]",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "which is why there are undetermined parameters in the ",
 StyleBox["directProdToSubspaceSumSimilarity ",
  FontWeight->"Bold"],
 "array. "
}], "Text",
 CellChangeTimes->{{3.990283486096838*^9, 
  3.990283515731329*^9}},ExpressionUUID->"5b8290ed-ec5c-427e-85b1-\
3a4a36057ffe"],

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{
  "directProdToSubspaceSumSimilarity", "[", "\"\<NonzeroValues\>\"", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.995017845528202*^9, 3.9950178529656897`*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"d723bd27-b658-4019-a456-fdd5e3eae3b7"],

Cell[TextData[{
 "Nevertheless\[LongDash]and for ",
 StyleBox["any",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " values of the undetermined parameters found above\[LongDash]we can verify \
that the two representations are related by ",
 StyleBox["similarity",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.995017859389101*^9, 
  3.99501788201223*^9}},ExpressionUUID->"23baecdd-c7a4-4c13-8b39-\
001ec91e48a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{
     RowBox[{"inverse", "[", "#", "]"}], ",", "egProduct", ",", "#"}], "]"}], 
   "&"}], "@", "directProdToSubspaceSumSimilarity"}], "\[IndentingNewLine]", 
 RowBox[{"Equal", "[", 
  RowBox[{"%", ",", 
   RowBox[{"(", 
    RowBox[{"repSum", "@@", "reducedSubspaceRepresentations"}], ")"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.98620477435842*^9, 3.9862048267184877`*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"0b4df6b2-a6b6-4b8a-a9fc-48430b584c02"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " these subspaces need not be ",
 StyleBox["Irreducible representations",
  FontWeight->"Bold"],
 " (and can have arbitrary multiplicity). \n\nFor example appearing in ",
 StyleBox["ad[a[3]]^2",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9862044613141327`*^9, 3.986204476143298*^9}, {
  3.9904414559898443`*^9, 3.990441470233376*^9}, {3.995017891760853*^9, 
  3.995017966771976*^9}},ExpressionUUID->"87abc73b-2ad4-49f4-9451-\
97a254cbc4d1"],

Cell[BoxData[{
 RowBox[{"tensorPowerDecomposition", "[", 
  RowBox[{
   RowBox[{"ad", "[", 
    RowBox[{"a", "[", "3", "]"}], "]"}], ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.995017936180271*^9, 3.995017951774497*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"a7e6f61b-119c-4fd8-b7e8-46bb5122b89b"],

Cell[TextData[{
 "are the (conjugate) pairs of irreps with Dynkin labels w[a][0,1,2] and \
w[a][2,1,0]. These have ",
 StyleBox["identical",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " quadratic-Casimir eigenvalues:"
}], "Text",
 CellChangeTimes->{{3.9950179698549623`*^9, 
  3.9950180050485163`*^9}},ExpressionUUID->"e6117610-b2d9-420d-a151-\
120d0637c531"],

Cell[BoxData[
 RowBox[{"casimirEigenvalue", "/@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "a", "]"}], "[", 
     RowBox[{"0", ",", "1", ",", "2"}], "]"}], ",", 
    RowBox[{
     RowBox[{"w", "[", "a", "]"}], "[", 
     RowBox[{"2", ",", "1", ",", "0"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.995018007147702*^9, 3.995018020721438*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"0a54722c-f875-4756-9ddc-9a05b4c149db"],

Cell[TextData[{
 "As such, the ",
 StyleBox["projectors",
  FontWeight->"Bold"],
 " being constructed as in above cannot differentiate between these \
subspaces, and only can project into the ",
 StyleBox["repSum",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.995018024372335*^9, 
  3.995018051343948*^9}},ExpressionUUID->"e15a6af7-7626-484c-9602-\
986a919120b4"],

Cell[BoxData[{
 RowBox[{"productRepProjectors", "[", 
  RowBox[{
   RowBox[{"adjointRep", "[", 
    RowBox[{"a", "[", "3", "]"}], "]"}], ",", 
   RowBox[{"adjointRep", "[", 
    RowBox[{"a", "[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", 
  RowBox[{"%", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", 
     RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.986204424954303*^9, 3.986204455214768*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"100a4413-57db-4aca-8c76-218851ac7f47"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Assessing",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 0.4238040741588464]],
 " ",
 StyleBox["Aspects",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of Concrete Representations"
}], "Section",
 CellChangeTimes->{{3.990282899856368*^9, 
  3.99028296729239*^9}},ExpressionUUID->"71fb035a-f7ed-4897-a2d3-\
241d03138d91"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Characterizations",
  FontWeight->"Bold"],
 " of Concrete Representations"
}], "Subsection",
 CellChangeTimes->{{3.9902829782057962`*^9, 3.990282982024789*^9}, {
  3.990283086009467*^9, 3.990283103183826*^9}, {3.99078171327562*^9, 
  3.990781724098853*^9}, {3.990801988903645*^9, 
  3.9908019899586163`*^9}},ExpressionUUID->"2447035f-52e2-47af-a3ad-\
fa001e1c18be"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["representationAlgebra[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995101185716545*^9, 
  3.995101190908329*^9}},ExpressionUUID->"7e99b44d-8df9-402d-9f0e-\
3473bac9c4cc"],

Cell[TextData[{
 "For any representation (generated using this package), the standard name \
for the simple Lie algebra for which it is a representation may be returned \
by ",
 StyleBox["representationAlgebra[]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.995101194493569*^9, 
  3.995101228446973*^9}},ExpressionUUID->"f13dbac6-e630-4c3a-b3d1-\
9c8458c58f18"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"RandomChoice", "[", 
    RowBox[{"fundamentalRep", "/@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "6", "]"}], ",", 
       RowBox[{"b", "[", "5", "]"}], ",", 
       RowBox[{"d", "[", "8", "]"}], ",", 
       RowBox[{"e", "[", "7", "]"}], ",", 
       RowBox[{"g", "[", "2", "]"}], ",", 
       RowBox[{"f", "[", "4", "]"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"representationAlgebra", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.995101240533584*^9, 3.995101270910589*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"95f2924f-9023-4eee-9e03-c6cc4b0d3a0a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["representationDimension[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995018452429051*^9, 
  3.995018459068287*^9}},ExpressionUUID->"9d272b99-6ae1-4d77-963c-\
5d8e1a702c0b"],

Cell[TextData[{
 "The ",
 StyleBox["dimension ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "of a representation is simply the size of its generators\[LongDash]or the \
extent/range of its ",
 StyleBox["First[Dimensions[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]]:",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.995018462854351*^9, 
  3.995018510588464*^9}},ExpressionUUID->"8f07a08b-13ec-42d4-87f6-\
707f48273b67"],

Cell[BoxData[{
 RowBox[{"productRep", "[", 
  RowBox[{
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"d", "[", "4", "]"}], "]"}], ",", 
   RowBox[{"spinor2Rep", "[", 
    RowBox[{"d", "[", "4", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"representationDimension", "[", "%%", "]"}]}], "Input",
 CellChangeTimes->{{3.9950185159912043`*^9, 3.9950185322556458`*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"0ceee9e8-91e3-4bca-bff3-b0b0825f230e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["irreducibleRepresentationQ[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9902831075640297`*^9, 3.990283114700728*^9}, {
  3.9949413141923313`*^9, 
  3.994941314560457*^9}},ExpressionUUID->"a9d9ff1d-bb9d-4536-a0bb-\
292b958afa5f"],

Cell[TextData[{
 "For a representation in the Chevalley basis, the generators of the Cartan \
sub-algebra are diagonal with entries corresponding to the weights of the \
representation\[CloseCurlyQuote]s lattice. The highest weight of this lattice \
is always ",
 StyleBox["a",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " highest weight, and it is easy to check if the dimension of the \
representation (its size) matches that of the irreducible representation \
labelled by this highest weight\[LongDash]thus testing irreducibility. "
}], "Text",
 CellChangeTimes->{{3.994941321164247*^9, 3.994941472873476*^9}, 
   3.995195821229738*^9},ExpressionUUID->"cd56506d-9575-42c7-b810-\
0d65f4744984"],

Cell[BoxData[{
 RowBox[{"egRep", "=", 
  RowBox[{"symPower", "[", 
   RowBox[{
    RowBox[{"fundamentalRep", "[", 
     RowBox[{"f", "[", "4", "]"}], "]"}], ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"irreducibleRepresentationQ", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "[", "egRep", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9902836995019817`*^9, 3.990283711234057*^9}, {
  3.992687250867482*^9, 3.992687259456246*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"e848b7de-302f-4cf0-8cd9-718feea7dc35"],

Cell[BoxData[{
 RowBox[{"egRep", "=", 
  RowBox[{"antiSymPower", "[", 
   RowBox[{
    RowBox[{"fundamentalRep", "[", 
     RowBox[{"e", "[", "6", "]"}], "]"}], ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"irreducibleRepresentationQ", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "[", "egRep", "]"}]}], "Input",
 CellChangeTimes->{{3.99051771667372*^9, 3.9905177366517057`*^9}, {
  3.992687265635634*^9, 3.992687265868025*^9}, {3.994941486097329*^9, 
  3.994941486253789*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"20c6a8cb-d390-4ba6-8cd2-6e3fcb28d5df"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["realRepresentationQ[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990283129733198*^9, 3.990283136774905*^9}, {
  3.995018636200498*^9, 
  3.995018636709746*^9}},ExpressionUUID->"a8eccb5a-1889-4474-9230-\
6dc4a100eedf"],

Cell["\<\
The reality of a representation in the canonical Chevalley Basis can be \
tested simply by assessing if its weight lattice is self-similar. \
\>", "Text",
 CellChangeTimes->{{3.994941629109078*^9, 
  3.994941672682784*^9}},ExpressionUUID->"d22e1035-8eea-4944-8382-\
cb9a5d100c1b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"repPower", "[", 
    RowBox[{
     RowBox[{"fundamentalRep", "[", 
      RowBox[{"f", "[", "4", "]"}], "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"realRepresentationQ", "[", "egRep", "]"}]}], "Input",
 CellChangeTimes->{{3.9902837203675528`*^9, 3.9902837249278393`*^9}, {
  3.990283842661084*^9, 3.9902838432046824`*^9}, {3.990284091139439*^9, 
  3.990284099385417*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"25183e02-c403-44e0-8746-52f0c499134c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", "#", "]"}], "===", 
    RowBox[{"Sort", "[", 
     RowBox[{"-", "#"}], "]"}]}], "&"}], "@", 
  RowBox[{"Normal", "[", 
   RowBox[{"representationRoots", "@", "egRep"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.994941676762129*^9, 3.994941735498611*^9}, {
  3.9957006394899397`*^9, 3.995700640642665*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"0e60dafa-22d0-4a02-892c-cea533c20abd"],

Cell["For another example, ", "Text",
 CellChangeTimes->{{3.9951958347016573`*^9, 
  3.99519583715476*^9}},ExpressionUUID->"70478272-2d35-41c6-a02d-\
ee19814006b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"repPower", "[", 
    RowBox[{
     RowBox[{"fundamentalRep", "[", 
      RowBox[{"a", "[", "4", "]"}], "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"realRepresentationQ", "[", "egRep", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", "#", "]"}], "===", 
    RowBox[{"Sort", "[", 
     RowBox[{"-", "#"}], "]"}]}], "&"}], "@", 
  RowBox[{"Normal", "[", 
   RowBox[{"representationRoots", "@", "egRep"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.995028916988776*^9, 3.995028926627432*^9}, {
  3.995700644409052*^9, 3.9957006456334343`*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"a5f12f14-ae5f-4037-9c45-d0ae0f513c01"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["pseudoRealRepesentationQ[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990283142850222*^9, 3.990283153350273*^9}, {
  3.995018639158329*^9, 3.995018639678851*^9}},
 FontWeight->"Plain",ExpressionUUID->"61883778-83f9-414a-a9f6-71f8912fe0dc"],

Cell[TextData[{
 "As described above, an irreducible representation is ",
 StyleBox["pseudoReal",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " if it is ",
 StyleBox["real",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " and if the trivial representation, \[LineSeparator]",
 StyleBox["1",
  FontWeight->"Bold"],
 " is contained within the ",
 StyleBox["anti-symmetric second-tensor-power ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "of the representation \[LineSeparator](and ",
 StyleBox["not pseudoReal",
  FontWeight->"Bold"],
 " if it is either ",
 StyleBox["not real ",
  FontWeight->"Bold"],
 StyleBox["or",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " if ",
 StyleBox["1",
  FontWeight->"Bold"],
 " is contained with the ",
 StyleBox["symmetric",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " second-tensor-power of the representation)."
}], "Text",
 CellChangeTimes->{{3.994941746172312*^9, 
  3.994941911717723*^9}},ExpressionUUID->"6d00afef-b6a4-4a1f-8b9a-\
43cfc1ed0394"],

Cell[BoxData[{
 RowBox[{"egReps", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"fundamentalRep", "[", 
     RowBox[{
      RowBox[{"c", "[", "4", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "4", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"pseudoRealRepresentationQ", "/@", "%%"}]}], "Input",
 CellChangeTimes->{{3.990283854096143*^9, 3.990283896614039*^9}, {
  3.99268729273621*^9, 3.992687297324562*^9}, {3.9950289514720716`*^9, 
  3.995028952433936*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"aac9c566-efbe-464e-920b-4cebfe2548da"],

Cell[TextData[{
 "We can verify that this coheres with the definition given above that ",
 StyleBox["pseudoReal",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontSlant->"Italic"],
 "representations are those for which \n",
 StyleBox["R\[Wedge]R\[Superset]1",
  FontWeight->"Bold"],
 " (while ",
 StyleBox["real",
  FontWeight->"Bold"],
 " but ",
 StyleBox["not pseudoReal",
  FontWeight->"Bold"],
 " representations are such that ",
 StyleBox["R\[CircleDot]R\[Superset]1",
  FontWeight->"Bold"],
 ") by checking whether\n the symmetric or anti-symmetric second power of \
these reps contains a trivial representation. \n \n Any (not necessarily \
irreducible) representation which contains at least one copy of the trivial \
representation ",
 StyleBox["1",
  FontWeight->"Bold"],
 " will have 0 as an eigenvalue of its quadratic ",
 StyleBox["Casimir",
  FontWeight->"Bold"],
 "\[LongDash]which is easily checked by taking its determinant:"
}], "Text",
 CellChangeTimes->{{3.990703616049563*^9, 3.9907038510884457`*^9}, 
   3.994942293736828*^9},ExpressionUUID->"3ce73ca8-a47b-4cc4-b79d-\
bb7ec00371b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"casimirC2", "[", 
     RowBox[{"antiSymPower", "[", 
      RowBox[{"#", ",", "2"}], "]"}], "]"}], "&"}], "/@", "egReps"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", "#", "]"}], "==", "0"}], "&"}], "/@", 
  "%%"}]}], "Input",
 CellChangeTimes->{{3.99494237052514*^9, 3.994942399830908*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"a99f85ec-5b78-4e18-a74a-84f2a7b77781"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"casimirC2", "[", 
     RowBox[{"symPower", "[", 
      RowBox[{"#", ",", "2"}], "]"}], "]"}], "&"}], "/@", "egReps"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", "#", "]"}], "==", "0"}], "&"}], "/@", 
  "%%"}]}], "Input",
 CellChangeTimes->{3.994942406170109*^9},
 CellLabel->
  "In[276]:=",ExpressionUUID->"3f50528f-ac06-4e72-9994-471735ae4c05"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["dynkinLabel[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.99028298925708*^9, 3.99028300286012*^9}, 
   3.99028316608501*^9, {3.9949302408323717`*^9, 
   3.9949302413508863`*^9}},ExpressionUUID->"a84054dc-1cbc-4de0-9acb-\
e20c57dcaeb8"],

Cell[TextData[{
 "Given any concrete, ",
 StyleBox["not necessarily irreducible ",
  FontSlant->"Italic"],
 "representation constructed using tensor products, sums, etc. as above,\nits \
",
 StyleBox["decomposition into powers of irreducible representations",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " will be returned by the function ",
 StyleBox["dynkinLabel[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.994930227583372*^9, 3.9949302474621363`*^9}, {
  3.994930298822377*^9, 
  3.9949304039681673`*^9}},ExpressionUUID->"e9d687cc-83e9-4bb8-bb79-\
fadeb1877cfc"],

Cell["For example, for any representation of fundamental weight, ", "Text",
 CellChangeTimes->{{3.9949304276988277`*^9, 
  3.9949304515687237`*^9}},ExpressionUUID->"4552b74d-31d2-4117-ad69-\
2a87bd1d2d8c"],

Cell[BoxData[{
 RowBox[{"fundamentalRep", "[", 
  RowBox[{
   RowBox[{"e", "[", "6", "]"}], ",", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.994930265769414*^9, 3.994930282581708*^9}, {
  3.994930409354537*^9, 3.9949304112723713`*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"2ad7ebfb-3f23-4c42-9dce-7db363232ed4"],

Cell[BoxData[{
 RowBox[{"antiSymPower", "[", 
  RowBox[{
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"a", "[", "4", "]"}], "]"}], ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.99493045855849*^9, 3.9949304740863333`*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"f8a438e8-6b7e-4ac6-95c8-27f0eee66c47"],

Cell["\<\
The function also works on irreducible representations, providing the full \
decomposition into irreducible representations:\
\>", "Text",
 CellChangeTimes->{{3.9949304923010798`*^9, 
  3.994930523858136*^9}},ExpressionUUID->"8d826110-11e8-4adf-89f6-\
cf650a2f4d6e"],

Cell[BoxData[{
 RowBox[{"egRep", "=", 
  RowBox[{"productRep", "[", 
   RowBox[{
    RowBox[{"fundamentalRep", "[", 
     RowBox[{"g", "[", "2", "]"}], "]"}], ",", 
    RowBox[{"antiSymPower", "[", 
     RowBox[{
      RowBox[{"adjointRep", "[", 
       RowBox[{"g", "[", "2", "]"}], "]"}], ",", "2"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinLabel", "[", "egRep", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9905176700743437`*^9, 3.990517693764785*^9}, {
  3.9926176367214317`*^9, 3.992617639630331*^9}, {3.995195888715983*^9, 
  3.9951959079029493`*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"1fc986c8-dd50-4f92-b63a-794ccd0d50b4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["dykinIndex[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990283304259598*^9, 3.990283310071443*^9}, {
  3.9949413046271353`*^9, 
  3.994941304776411*^9}},ExpressionUUID->"1d15226f-fa04-4054-b526-\
f3b0784c8257"],

Cell[TextData[{
 "The ",
 StyleBox["Dynkin index",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["T(R) ",
  FontWeight->"Bold"],
 "of a representation is defined via \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["tr", 
      StyleBox["R",
       FontWeight->"Bold"]], "[", 
     RowBox[{"a", ",", "b"}], "]"}], "=", 
    RowBox[{":", 
     RowBox[{
      RowBox[{
       StyleBox["T",
        FontSlant->"Plain"], "(", 
       StyleBox["R",
        FontWeight->"Bold",
        FontSlant->"Plain"], ")"}], 
      SuperscriptBox["k", "ab"]}]}]}], TraditionalForm]],ExpressionUUID->
  "79438bf3-ed32-458f-bafa-0691ab0aeb79"]
}], "Text",
 CellChangeTimes->{{3.9904448571384*^9, 
  3.990444940653007*^9}},ExpressionUUID->"29928c5b-8f30-49da-9837-\
de1e55c43a61"],

Cell[BoxData[{
 RowBox[{"egRep", "=", 
  RowBox[{"repPower", "[", 
   RowBox[{
    RowBox[{"fundamentalRep", "[", 
     RowBox[{"f", "[", "4", "]"}], "]"}], ",", "2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"dynkinIndex", "[", "%%", "]"}]}], "Input",
 CellChangeTimes->{{3.990283598685485*^9, 3.990283650464529*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"28226271-3b7f-458e-b305-3e206c11e511"],

Cell[BoxData[
 RowBox[{"Equal", "[", 
  RowBox[{
   RowBox[{"repTrace", "[", 
    RowBox[{"egRep", ",", "2"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"dynkinIndex", "[", "egRep", "]"}], 
     RowBox[{"killingMetric", "[", 
      RowBox[{"representationAlgebra", "[", "egRep", "]"}], "]"}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9902836537187757`*^9, 3.990283689238783*^9}, {
  3.992617918869639*^9, 3.9926179208410378`*^9}, {3.993309553554885*^9, 
  3.993309565863098*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"9de37edc-39b6-40a0-a5e1-f6bbfd89520b"],

Cell[TextData[{
 "Related to this fact, is that the ",
 StyleBox["Structure Constants ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "may be defined in terms of the ",
 StyleBox["Trace",
  FontWeight->"Bold"],
 " over ",
 StyleBox["any",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " (not necessarily irreducible) representation via the ",
 StyleBox["dynkinIndex",
  FontWeight->"Bold"],
 " as in "
}], "Text",
 CellChangeTimes->{{3.99510113089142*^9, 3.995101158212798*^9}, {
  3.99510389886444*^9, 3.995103917301201*^9}, {3.995104865811804*^9, 
  3.9951049307502003`*^9}},ExpressionUUID->"d083cba6-e951-42f4-a9f1-\
f05dc2a487ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"structureConstantIdentity", "=", 
   RowBox[{
    RowBox[{"ddmTensor", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "==", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"dynkinIndex", "[", "R", "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"trR", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
       RowBox[{"trR", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "3"}], "}"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995104900087089*^9, 3.995104905321659*^9}, {
  3.995104947239934*^9, 3.9951049526282187`*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"017d433b-0ea9-4c5c-8d33-d4e5727775b2"],

Cell[BoxData[{
 RowBox[{"egRep", "=", 
  RowBox[{"repPower", "[", 
   RowBox[{
    RowBox[{"fundamentalRep", "[", 
     RowBox[{"f", "[", "4", "]"}], "]"}], ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"buildTensors", "[", "egRep", "]"}], "[", 
  "structureConstantIdentity", "]"}]}], "Input",
 CellChangeTimes->{{3.995104941939948*^9, 3.9951049606756563`*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"8ebe5ffa-b3ea-416e-976c-241d4598a0f4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["representationWeights[",
  FontWeight->"Bold"],
 StyleBox["rep",
  FontSlant->"Italic"],
 "_",
 StyleBox["] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["representationRoots[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990283781159535*^9, 3.9902837880793037`*^9}, {
  3.995029594161455*^9, 3.995029594482037*^9}, {3.995029725494783*^9, 
  3.995029733952858*^9}, {3.995700651012743*^9, 
  3.995700659901321*^9}},ExpressionUUID->"81c03153-e8e7-485f-835d-\
03ffd0cddfac"],

Cell[TextData[{
 "In the Chevalley basis, the Cartan subalgebra is generated by ",
 StyleBox["diagonal",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " matrices whose entries encode the ",
 StyleBox["marks",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of the representation. \nThe ",
 StyleBox["marks",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of a representation are related to its ",
 StyleBox["weights",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " via: \n",
 StyleBox["weight",
  FontWeight->"Bold"],
 "=",
 StyleBox["roots",
  FontWeight->"Bold"],
 ".",
 StyleBox["cartan",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.990871782097949*^9, 3.990871785933648*^9}, {
  3.9949424343473186`*^9, 3.994942484527644*^9}, {3.994944588530654*^9, 
  3.994944646096789*^9}, {3.99570067476503*^9, 
  3.995700675184865*^9}},ExpressionUUID->"a9bb81f0-c80a-4ced-a5a6-\
9fe9d2d88f9e"],

Cell[BoxData[{
 RowBox[{"fundamentalRep", "[", 
  RowBox[{"g", "[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"representationRoots", "[", "%", "]"}], ",", 
    RowBox[{"representationRoots", "[", "%", "]"}]}], "}"}], "//", 
  "nice"}]}], "Input",
 CellChangeTimes->{{3.9905178008593893`*^9, 3.9905178116438923`*^9}, {
  3.993031929289184*^9, 3.9930319787565317`*^9}, {3.994944618771174*^9, 
  3.994944625039493*^9}, {3.995029740022479*^9, 3.995029752549498*^9}, {
  3.99570068055334*^9, 3.9957007056156197`*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"02d93bdd-f8fc-40b8-896b-1f742d9cab83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"adjointRep", "[", 
   RowBox[{"g", "[", "2", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"representationWeights", "[", "%", "]"}], ",", 
    RowBox[{"representationRoots", "[", "%", "]"}]}], "}"}], "//", 
  "nice"}]}], "Input",
 CellChangeTimes->{{3.994944627281365*^9, 3.994944629139605*^9}, {
  3.9949447333496103`*^9, 3.9949447387900143`*^9}, {3.995029055679213*^9, 
  3.995029104346792*^9}, {3.995029767778256*^9, 3.9950297746140823`*^9}, {
  3.995700698920334*^9, 3.995700709037139*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"b44dd405-bfac-4851-b818-10a2ecb18892"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["showWeightLattice[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["showRootLattice[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990283043203671*^9, 3.990283050639661*^9}, {
  3.995029600380126*^9, 3.9950296023760366`*^9}, {3.995029860607066*^9, 
  3.995029900236635*^9}, {3.995700665276951*^9, 
  3.995700669880045*^9}},ExpressionUUID->"6f9d54b0-9dad-4fb7-bd8b-\
874147ceb93a"],

Cell[TextData[{
 "For irreducible representations, ",
 StyleBox["showWeightLattice[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["showRootLattice[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "returns the same output as with ",
 StyleBox["rep",
  FontSlant->"Italic"],
 " replaced by ",
 StyleBox["dynkinIndex[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.995029909817049*^9, 3.995029997668538*^9}, {
  3.995700722949839*^9, 
  3.995700726714617*^9}},ExpressionUUID->"2b90b63f-feec-4213-a912-\
a23bb7e8d034"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"showWeightLattice", "[", "egRep", "]"}], ",", 
   RowBox[{"showWeightLattice", "[", 
    RowBox[{"dynkinLabel", "[", "egRep", "]"}], "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"showRootLattice", "[", "egRep", "]"}], ",", 
   RowBox[{"showRootLattice", "[", 
    RowBox[{"dynkinLabel", "[", "egRep", "]"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995030000081758*^9, 3.995030050987157*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"a5506df0-6530-44a7-b200-cb0fc3ab4088"],

Cell[TextData[{
 "What is more interesting is that for ",
 StyleBox["not necessarily irreducible representations",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", ",
  FontSlant->"Italic"],
 "the whole spindles can be shown (by directly assessing the diagonal entries \
of the Cartan subalgebra in the Chevalley basis):"
}], "Text",
 CellChangeTimes->{{3.9950300542472477`*^9, 
  3.995030136508415*^9}},ExpressionUUID->"8528706c-c0e4-4371-b3e3-\
28d6cf7a496e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"repPower", "[", 
    RowBox[{
     RowBox[{"fundamentalRep", "[", 
      RowBox[{"g", "[", "2", "]"}], "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"showWeightLattice", "[", "egRep", "]"}], ",", 
   RowBox[{"showRootLattice", "[", "egRep", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995030086899703*^9, 3.995030101572295*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"202ee0ce-378c-40d2-b30c-a2d19db59e3e"],

Cell[TextData[{
 StyleBox["Note",
  FontWeight->"Bold"],
 ": if an ",
 StyleBox["optional",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " second argument of these functions is set to ",
 StyleBox["True",
  FontWeight->"Bold"],
 "\[LongDash]as in\n",
 StyleBox["showWeightLattice[",
  FontWeight->"Bold"],
 StyleBox["rep_,",
  FontSlant->"Italic"],
 "True",
 StyleBox["] ",
  FontWeight->"Bold"],
 "or ",
 StyleBox["showRootLattice[",
  FontWeight->"Bold"],
 StyleBox["rep_,",
  FontSlant->"Italic"],
 "True",
 StyleBox["]\n",
  FontWeight->"Bold"],
 "then these lattices will be decomposed into sums of those corresponding to \
irreducible representations:"
}], "Text",
 CellChangeTimes->{{3.995030139467865*^9, 
  3.9950302389123507`*^9}},ExpressionUUID->"2c345605-e84f-461b-87ed-\
0c1cdf886adc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"repPower", "[", 
    RowBox[{
     RowBox[{"fundamentalRep", "[", 
      RowBox[{"g", "[", "2", "]"}], "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"showWeightLattice", "[", 
    RowBox[{"egRep", ",", "True"}], "]"}], ",", 
   RowBox[{"showRootLattice", "[", 
    RowBox[{"egRep", ",", "True"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995030246404119*^9, 3.995030249611994*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"a7e61d19-fed0-4357-84e7-ac74b3ce62c0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Other Objects Related to Representations", "Subsection",
 CellChangeTimes->{{3.9902832238751507`*^9, 3.990283244028318*^9}, {
  3.9953778504307747`*^9, 3.995377859518745*^9}, {3.995377934886004*^9, 
  3.995377935750587*^9}},ExpressionUUID->"ad979c9e-5a47-4b6a-8c98-\
868401ead74a"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["killingMetric[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995377862949518*^9, 
  3.995377871507082*^9}},ExpressionUUID->"b68f3e0e-0461-49eb-98ec-\
174289003ff0"],

Cell[BoxData[{
 RowBox[{"killingMetric", "[", 
  RowBox[{"g", "[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"matrixForm", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995377879482786*^9, 3.995377895056198*^9}, {
  3.9979463511036673`*^9, 3.9979463512393217`*^9}, {3.997948158066484*^9, 
  3.997948158303644*^9}},ExpressionUUID->"012d04ac-b9bf-4eec-bf62-\
f679a156f5a5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["selfDualityMetric[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":",
 StyleBox[" ",
  FontWeight->"Bold"],
 "for ",
 StyleBox["Real",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["Representations",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsubsection",
 CellChangeTimes->{{3.9949285218252563`*^9, 3.994928522034333*^9}, {
  3.994928569457213*^9, 3.994928576756218*^9}, {3.995030284444394*^9, 
  3.9950302934117203`*^9}, {3.9951959955757713`*^9, 
  3.995196003311014*^9}},ExpressionUUID->"5584ad2b-a795-4534-aad2-\
d995a0e9cdb9"],

Cell[TextData[{
 "As we have seen in examples above, ",
 StyleBox["isomorphic",
  FontWeight->"Bold"],
 " but ",
 StyleBox["non-identical",
  FontWeight->"Bold"],
 " representations may be related via a similarity transform. \nIf two \
representations are related by similarity, there exists a change of basis \
which relates them.\n\n",
 StyleBox["Real",
  FontWeight->"Bold"],
 " representations are ",
 StyleBox["similar",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " to their conjugates. Specifically, this means that there exists a matrix \
",
 StyleBox["M",
  FontWeight->"Bold"],
 " such that \n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     StyleBox["M",
      FontWeight->"Bold",
      FontSlant->"Plain"], 
     RowBox[{"-", "1"}]], ")"}], TraditionalForm]],ExpressionUUID->
  "f91231b9-93b6-473c-b7f2-572a26465798"],
 ".",
 StyleBox["R",
  FontWeight->"Bold"],
 ".",
 StyleBox["M",
  FontWeight->"Bold"],
 "=",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    StyleBox["R",
     FontWeight->"Bold",
     FontSlant->"Plain"], "_"], TraditionalForm]],ExpressionUUID->
  "adad4405-802b-45b7-8a30-541d0714bef0"]
}], "Text",
 CellChangeTimes->{
  3.995377840378654*^9},ExpressionUUID->"d575d82c-99b7-4ece-8727-\
c7e94143c411"],

Cell[TextData[{
 "For any ",
 StyleBox["real",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " representation, there exists a similarity transform between itself and its \
conjugate representation. "
}], "Text",
 CellChangeTimes->{{3.9949415655031548`*^9, 
  3.994941600387547*^9}},ExpressionUUID->"f32d0264-2626-424f-9591-\
13820952e0f7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egSelfDualityMetric", "=", 
  RowBox[{"selfDualityMetric", "[", "egRep", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"matrixForm", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.994929264680581*^9, 3.994929304354807*^9}, {
  3.995195981894742*^9, 3.9951959821025887`*^9}},
 CellLabel->
  "In[310]:=",ExpressionUUID->"5b0182ab-6cd3-4d0f-928c-65d8b11359a0"],

Cell[TextData[{
 "We can verify that the ",
 StyleBox["conjugateRep",
  FontWeight->"Bold"],
 " (",
 StyleBox["defined",
  FontSlant->"Italic"],
 " as having generators given by the negative transpose of the given \
representation) \nis identical to this similarity transformation acting on \
the generators of the original representation:"
}], "Text",
 CellChangeTimes->{{3.995030316551552*^9, 
  3.995030414744296*^9}},ExpressionUUID->"db9214f7-0366-4bd6-933d-\
a67101bee7db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inverse", "[", "egSelfDualityMetric", "]"}], ".", "egRep", ".", 
   "egSelfDualityMetric"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Equal", "[", 
  RowBox[{
   RowBox[{"conjugateRep", "[", "egRep", "]"}], ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.994929573041308*^9, 3.994929590020187*^9}, {
  3.994929643230644*^9, 3.994929658815548*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"c2e3787f-8123-42bf-a5ca-de55bcb9e69f"],

Cell[TextData[{
 StyleBox["Note",
  FontWeight->"Bold"],
 ": for the ",
 StyleBox["adjoint",
  FontWeight->"Bold"],
 " representation, this self-similarity is (defined) to be the ",
 StyleBox["Killing metric",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ":"
}], "Text",
 CellChangeTimes->{{3.99493015799105*^9, 
  3.99493019466471*^9}},ExpressionUUID->"daee2e48-dab7-4a9d-8128-\
e776147138b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAdj", "=", 
   RowBox[{"adjointRep", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egSelfDualityMetric", "=", 
  RowBox[{"selfDualityMetric", "[", "egAdj", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"matrixForm", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.994929602398034*^9, 3.994929604678938*^9}, {
  3.995030452699121*^9, 3.995030456756897*^9}, {3.995195978077181*^9, 
  3.995195978722046*^9}},
 CellLabel->
  "In[315]:=",ExpressionUUID->"107d9130-09de-4d01-b8e5-c4280abcb468"],

Cell[TextData[{
 "As before we can verify that acting with the ",
 StyleBox["killingMetric",
  FontWeight->"Bold"],
 " as the similarity-transformation results in the ",
 StyleBox["conjugateRep",
  FontWeight->"Bold"],
 " of the ",
 StyleBox["adjointRep",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.995030419308913*^9, 
  3.9950304469828587`*^9}},ExpressionUUID->"e47927fc-c3a5-4175-8c15-\
aa39babe8cd6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inverse", "[", "egSelfDualityMetric", "]"}], ".", "egAdj", ".", 
  "egSelfDualityMetric"}], "\[IndentingNewLine]", 
 RowBox[{"Equal", "[", 
  RowBox[{
   RowBox[{"conjugateRep", "[", "egAdj", "]"}], ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9949296181166058`*^9, 3.994929664392659*^9}, {
  3.995030461681397*^9, 3.995030463441915*^9}},
 CellLabel->
  "In[318]:=",ExpressionUUID->"dc9184c9-457d-4174-ba92-b69c9ea56f10"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["findSimilarity[",
  FontWeight->"Bold"],
 StyleBox["rep_,repPrime_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990283251971992*^9, 3.990283256027812*^9}, {
  3.9951960187204533`*^9, 
  3.99519603015359*^9}},ExpressionUUID->"8135b16a-674b-4de7-8247-\
424cb2448987"],

Cell["\<\
More generally, there are many instances in which concrete representations \
may be related by more complex similarity transformations. 
We may construct this artificially as follows \
\>", "Text",
 CellChangeTimes->{{3.994929680371393*^9, 3.994929744545999*^9}, {
  3.995018420149239*^9, 
  3.995018428492517*^9}},ExpressionUUID->"d269fa6b-7674-4c4d-86a2-\
312f5b3dae23"],

Cell[BoxData[
 RowBox[{"egRep", "=", 
  RowBox[{"fundamentalRep", "[", 
   RowBox[{"a", "[", "5", "]"}], "]"}]}]], "Input",
 CellLabel->
  "In[320]:=",ExpressionUUID->"f1cf78b6-503c-4ed9-95d5-5ca062e5321d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egChangeOfBasis", "=", 
   RowBox[{"SparseArray", "@", 
    RowBox[{"RandomInteger", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "50"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Dimensions", "[", "egRep", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.994929755539069*^9, 3.994929763802566*^9}, {
  3.995196041193799*^9, 3.995196043473435*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"09f0e909-42d1-44b2-9b4f-a1f7460f6893"],

Cell[BoxData[{
 RowBox[{"egSimilarRep", "=", 
  RowBox[{
   RowBox[{"inverse", "[", "egChangeOfBasis", "]"}], ".", "egRep", ".", 
   "egChangeOfBasis"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.994929780256117*^9, 3.994929781338313*^9}, {
  3.995196047997257*^9, 3.995196048964126*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"e0b528b5-c8b9-461c-af43-3f3d0586497e"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " this representation is presented with generators ",
 StyleBox["far",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " from canonical"
}], "Text",
 CellChangeTimes->{
  3.994929853588779*^9},ExpressionUUID->"3707fa89-f89f-4ed7-b5b7-\
42e1c07b05f1"],

Cell[BoxData[
 RowBox[{"showGenerators", "[", 
  RowBox[{"h", ",", "egSimilarRep"}], "]"}]], "Input",
 CellChangeTimes->{{3.995378015735119*^9, 3.995378020124572*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"ed00d655-85cd-4171-8c3e-936307a2b7e6"],

Cell["\<\
Even though far from diagonal, we can check that these generators are \
mutually commuting via direct computation. \
\>", "Text",
 CellChangeTimes->{{3.9953780496322393`*^9, 
  3.9953780798845987`*^9}},ExpressionUUID->"0d26b3a3-980b-46eb-a6bb-\
e748f2475689"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"#1", ".", "#2"}], "-", 
     RowBox[{"#2", ".", "#1"}]}], "]"}], "&"}], "@@@", 
  RowBox[{"Subsets", "[", 
   RowBox[{
    RowBox[{"Transpose", "@", 
     RowBox[{"cartanGenerators", "[", "egSimilarRep", "]"}]}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.995378023446534*^9, 3.9953780431530323`*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"0dd86ef5-674e-4766-9848-3293ce1518cf"],

Cell[TextData[{
 "And we can easily check that the \
nontrivially-\[OpenCurlyDoubleQuote]rotated\[CloseCurlyDoubleQuote] \
generators induce the same ",
 StyleBox["adjoint",
  FontWeight->"Bold"],
 " (hence, satisfy ",
 StyleBox["identical",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " commutation relations): "
}], "Text",
 CellChangeTimes->{{3.994929864546907*^9, 3.994929902256802*^9}, {
  3.995378087710155*^9, 
  3.995378088961425*^9}},ExpressionUUID->"a3f31777-a0dd-4b84-822e-\
48c06721b33b"],

Cell[BoxData[{
 RowBox[{"inducedAdjoint", "[", "egSimilarRep", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inducedAdjoint", "[", "egSimilarRep", "]"}], "===", 
  RowBox[{"inducedAdjoint", "[", "egRep", "]"}]}]}], "Input",
 CellChangeTimes->{{3.994929903941492*^9, 3.9949299245819263`*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"8866ef3c-d774-4352-88fe-826f8e54dd2f"],

Cell[TextData[{
 "For two ",
 StyleBox["similar",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " representations ",
 StyleBox["R\[TildeEqual]S",
  FontWeight->"Bold"],
 ", the function ",
 StyleBox["findSimilarity[",
  FontWeight->"Bold"],
 StyleBox["R,S",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 " will return the matrix ",
 StyleBox["M",
  FontWeight->"Bold"],
 " such that \n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     StyleBox["M",
      FontWeight->"Bold",
      FontSlant->"Plain"], 
     RowBox[{"-", "1"}]], ")"}], TraditionalForm]],ExpressionUUID->
  "5c06d604-c26a-48d3-a76b-96a0e4cfe014"],
 ".",
 StyleBox["R",
  FontWeight->"Bold"],
 ".",
 StyleBox["M",
  FontWeight->"Bold"],
 "=",
 Cell[BoxData[
  FormBox[
   StyleBox["S",
    FontWeight->"Bold",
    FontSlant->"Plain"], TraditionalForm]],ExpressionUUID->
  "313f6d77-dbc3-4b1e-8bf6-efa171d4a64e"]
}], "Text",
 CellChangeTimes->{{3.994929932308034*^9, 
  3.994930054820943*^9}},ExpressionUUID->"7b1cdff0-f96b-463f-8ed8-\
61d91b8d2eaa"],

Cell[BoxData[{
 RowBox[{"egSimilarity", "=", 
  RowBox[{"findSimilarity", "[", 
   RowBox[{"egRep", ",", "egSimilarRep"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "egChangeOfBasis", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.994930062375597*^9, 3.99493011833971*^9}, 
   3.995196065275201*^9},
 CellLabel->
  "In[330]:=",ExpressionUUID->"593981d0-70a6-40db-a0b7-5ac0ae91b5d6"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Building ",
 StyleBox["Other",
  FontWeight->"Bold"],
 " (\[OpenCurlyDoubleQuote]",
 StyleBox["Colour",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote]) ",
 StyleBox["Tensors",
  FontWeight->"Bold"],
 " from ",
 StyleBox["Concrete ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["Representations",
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.9902826538877*^9, 3.9902827200710993`*^9}, {
  3.9950305132764263`*^9, 3.99503052278439*^9}, {3.9951960949523687`*^9, 
  3.995196097621715*^9}},ExpressionUUID->"f52999ce-19ab-46f9-af9e-\
3b2873ece8ca"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Structure Constants",
 FontWeight->"Bold",
 FontSlant->"Italic"]], "Subsection",
 CellChangeTimes->{{3.995105016505842*^9, 
  3.995105025468927*^9}},ExpressionUUID->"d2c22cf1-5717-4730-b392-\
7b7ce79122b8"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["structureConstants[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995105063212483*^9, 
  3.995105069552121*^9}},ExpressionUUID->"7500caed-562f-49f1-b103-\
a6ad3073673c"],

Cell[TextData[{
 "The \[OpenCurlyDoubleQuote]structure constants\[CloseCurlyDoubleQuote] of a \
Lie algebra is the fully-antisymmetric tensor related to the ",
 StyleBox["adjoint representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " obtained",
 StyleBox[" ",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.995105028458419*^9, 3.995105042419609*^9}, {
  3.995105121401019*^9, 
  3.995105232617584*^9}},ExpressionUUID->"cc0d4c71-39ef-4cbc-9434-\
cb0df9c6cf59"],

Cell[BoxData[
 RowBox[{"structureConstantIdentity", "//", "nice"}]], "Input",
 CellChangeTimes->{{3.9951051454890347`*^9, 3.995105151320373*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"0101764f-9a4e-4973-b5a2-8edd34693dad"],

Cell[BoxData[{
 RowBox[{"structureConstants", "[", 
  RowBox[{"g", "[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9951050474031887`*^9, 3.995105058430746*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"e56b84fc-6719-4244-8c3b-fe844cfbecbb"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 StyleBox["Quadratic",
  FontWeight->"Bold"],
 " ",
 StyleBox["Casimir ",
  FontWeight->"Bold"],
 "(as a ",
 StyleBox["Tensor",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.995030531162239*^9, 3.995030584380393*^9}, {
  3.995105111491571*^9, 3.995105113586874*^9}, {3.995196125274795*^9, 
  3.9951961381891127`*^9}},ExpressionUUID->"f2e69672-58b1-4c50-b305-\
2cced16fe4e5"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["casimirC2[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990283055379019*^9, 3.9902830651806183`*^9}, {
  3.995031049998125*^9, 
  3.9950310507441683`*^9}},ExpressionUUID->"b7a4c578-1815-45e8-93f0-\
81e8f2417249"],

Cell[TextData[{
 "An important \[OpenCurlyDoubleQuote]invariant\[CloseCurlyDoubleQuote] of a \
representation is the ",
 StyleBox["quadratic Casimir",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " operator defined via\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "2"], TraditionalForm]],ExpressionUUID->
  "396f2da2-476d-469b-9589-f5eeebff6cf2"],
 "(",
 StyleBox["R",
  FontWeight->"Bold"],
 "):=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox["R",
      FontWeight->"Bold",
      FontSlant->"Plain"], "a"], ".", 
    SuperscriptBox[
     StyleBox["R",
      FontWeight->"Bold",
      FontSlant->"Plain"], "b"]}], TraditionalForm]],ExpressionUUID->
  "b69e2b0d-15f9-41fb-9c46-171eda55476d"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Kappa]", 
    StyleBox["ab",
     FontSlant->"Italic"]], TraditionalForm]],ExpressionUUID->
  "19176b30-20bc-425e-bf1e-92a90c357301"],
 "\nwhere ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Kappa]", 
    StyleBox["ab",
     FontSlant->"Italic"]], TraditionalForm]],ExpressionUUID->
  "6af98ea2-093c-4aa4-a7ef-a0fbf9bd7cd5"],
 " is the (",
 StyleBox["conventionally defined",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ") ",
 StyleBox["inverse of the Killing metric",
  FontWeight->"Bold"],
 " for the algebra\[LongDash]namely, "
}], "Text",
 CellChangeTimes->{{3.995358215721243*^9, 
  3.9953582232990227`*^9}},ExpressionUUID->"df563ef5-bf9d-4f0a-824d-\
c6e8f21273df"],

Cell[BoxData[{
 RowBox[{"inverse", "@", 
  RowBox[{"killingMetric", "[", 
   RowBox[{"g", "[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"matrixForm", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995537659532852*^9, 3.9955376699162188`*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"6b05be12-c57b-4ba7-899e-96adfc812d9c"],

Cell[TextData[{
 "For ",
 StyleBox["irreducible representations",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " it is a consequence of Schur\[CloseCurlyQuote]s Lemma that the quadratic \
Casimir be proportional to the identity matrix:"
}], "Text",
 CellChangeTimes->{{3.9950306315403337`*^9, 
  3.995030665029924*^9}},ExpressionUUID->"7d418804-ddfa-49b6-8d23-\
335baa99b4f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egC2", "=", 
  RowBox[{"casimirC2", "[", "egRep", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.993032011135209*^9, 3.993032053690136*^9}, {
  3.9950308070296593`*^9, 3.995030844545727*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"bb3354a0-caaf-409e-857b-fc07b2d9d986"],

Cell[TextData[{
 "It is easy to verify that this \[OpenCurlyDoubleQuote]",
 StyleBox["invariant",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] is proportional to the identity tensor:"
}], "Text",
 CellChangeTimes->{{3.995030860564104*^9, 
  3.9950308828312187`*^9}},ExpressionUUID->"a4fda8d6-651b-4968-9ded-\
e2386fc75f09"],

Cell[BoxData[
 RowBox[{"matrixForm", "[", "egC2", "]"}]], "Input",
 CellChangeTimes->{{3.995030851884446*^9, 3.995030854756277*^9}, {
  3.995196154155702*^9, 3.99519615440302*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"ef3d03e6-b511-4fb5-8555-aba6bba71563"],

Cell["And the coefficient is given by:", "Text",
 CellChangeTimes->{{3.9950308884689217`*^9, 
  3.9950309118652554`*^9}},ExpressionUUID->"0b70ea10-f5c5-42d3-853f-\
7491cb7b4ed8"],

Cell[BoxData[
 RowBox[{"casimirEigenvalue", "[", 
  RowBox[{"dynkinLabel", "[", "egRep", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.995030893511901*^9, 3.9950309062939243`*^9}},
 CellLabel->
  "In[341]:=",ExpressionUUID->"823922a2-3d8f-42ae-a4a9-33a43c1f5c22"],

Cell[TextData[{
 "For ",
 StyleBox["reducible",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["representations",
  FontWeight->"Bold"],
 ", however, this tensor is generally ",
 StyleBox["not proportional to the identity",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ". All that can be said is that its ",
 StyleBox["eigenvalues",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " correspond to those of the irreducible representations appearing in its \
decomposition into irreducible representation. "
}], "Text",
 CellChangeTimes->{{3.990781142563785*^9, 3.990781205829356*^9}, {
  3.990781253660487*^9, 3.9907812982229033`*^9}, {3.995030681237664*^9, 
  3.9950306950848837`*^9}, {3.9950309170473347`*^9, 
  3.9950309792008944`*^9}},ExpressionUUID->"c0807d2c-0144-4d60-8b3c-\
75d7c83932a6"],

Cell[BoxData[{
 RowBox[{"egRep", "=", 
  RowBox[{"repPower", "[", 
   RowBox[{
    RowBox[{"fundamentalRep", "[", 
     RowBox[{"g", "[", "2", "]"}], "]"}], ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"egRepDynkinLabel", "=", 
  RowBox[{"dynkinLabel", "[", "egRep", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egC2", "=", 
  RowBox[{"casimirC2", "[", "egRep", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.993032266782301*^9, 3.993032291862195*^9}, {
  3.995030711598217*^9, 3.995030747988716*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"62240a98-4ef9-487e-ab2f-b5f91a029395"],

Cell[TextData[{
 "We can easily verify that this quadratic Casimir is ",
 StyleBox["not",
  FontWeight->"Bold"],
 " proportional to the identity:"
}], "Text",
 CellChangeTimes->{{3.995030993582571*^9, 
  3.995031022555307*^9}},ExpressionUUID->"256e04a9-cac8-49e9-9681-\
2a473378eb01"],

Cell[BoxData[
 RowBox[{"matrixForm", "[", "egC2", "]"}]], "Input",
 CellChangeTimes->{{3.995031023936035*^9, 3.995031026586215*^9}, {
  3.9951961665196037`*^9, 3.995196166751225*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"93004851-5703-49bb-b8b2-b6b66b2fd0a8"],

Cell[BoxData[{
 RowBox[{"Eigenvalues", "[", "egC2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"#", ",", 
     RowBox[{"Count", "[", 
      RowBox[{"%", ",", "#"}], "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Sort", "@", 
   RowBox[{"DeleteDuplicates", "[", "%", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"List", "@@", "egRepDynkinLabel"}], "/.", 
  RowBox[{
   RowBox[{"times", "[", 
    RowBox[{"mult_", ",", "label_"}], "]"}], ":>", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"casimirEigenvalue", "[", "label", "]"}], ",", 
     RowBox[{"mult", " ", 
      RowBox[{"representationDimension", "[", "label", "]"}]}]}], 
    "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.993032304331766*^9, 3.993032363587562*^9}, {
  3.993032396633284*^9, 3.993032512791396*^9}, {3.993309698631411*^9, 
  3.993309699282922*^9}, {3.995030755601153*^9, 3.995030756412368*^9}, {
  3.995376793651493*^9, 3.9953767942764397`*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"21c9fd03-920e-4aee-a9e9-98893df82013"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(",
 StyleBox["Dot-",
  FontWeight->"Bold"],
 ")",
 StyleBox["Powers",
  FontWeight->"Bold"],
 " of ",
 StyleBox["Generators ",
  FontWeight->"Bold"],
 "of a ",
 StyleBox["Concrete ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["Representation",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.990517934056685*^9, 3.990517940282976*^9}, {
  3.990781320142478*^9, 3.9907813434670687`*^9}, {3.995196241638097*^9, 
  3.9951962488719873`*^9}},ExpressionUUID->"842e2525-02aa-4a39-8cf9-\
e0afc85fbcfa"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["dotPower[",
  FontWeight->"Bold"],
 StyleBox["rep_,n_",
  FontSlant->"Italic"],
 "Integer",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9905179439550533`*^9, 
  3.990517959171896*^9}},ExpressionUUID->"1bf5ec66-e383-49ea-a025-\
bbd148fd2ae5"],

Cell[BoxData[{
 RowBox[{"dotPower", "[", 
  RowBox[{
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}], ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9905395063271637`*^9, 3.990539523110279*^9}, {
  3.992618514892198*^9, 3.9926185204053907`*^9}, {3.9927045899148293`*^9, 
  3.9927045904006233`*^9}, {3.992705514191843*^9, 3.992705516259034*^9}, {
  3.992707764585259*^9, 3.992707767160254*^9}, {3.993032531428433*^9, 
  3.993032537302857*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"7c152136-924f-4855-87a4-0a19546cae1e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["dotPower[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 ",{",
 StyleBox["orderingOfAdjointIndices__",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.99503110926223*^9, 
  3.995031141796754*^9}},ExpressionUUID->"70a20d53-2543-4a80-a905-\
37d13dd6a66c"],

Cell[TextData[{
 "As dot-powers of representation tensors will always have a number of \
(raised) adjoint indices, their positioning in the ",
 StyleBox["SlotSequence",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " of the tensor be arranged in whatever order. If a ",
 StyleBox["permutation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " is specified (instead of merely an ",
 StyleBox["Integer",
  FontWeight->"Bold"],
 "), ",
 StyleBox["dotPower[] ",
  FontWeight->"Bold"],
 "will permute/",
 StyleBox["Transpose",
  FontWeight->"Bold"],
 " these arguments accordingly. "
}], "Text",
 CellChangeTimes->{{3.995031144741857*^9, 
  3.995031299459817*^9}},ExpressionUUID->"8d6f9c54-0db9-49a3-9a06-\
aadecbb4c9ee"],

Cell[BoxData[{
 RowBox[{"dotPower", "[", 
  RowBox[{
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"g", "[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.992704621983527*^9, 3.992704632890891*^9}, {
  3.9927055189610853`*^9, 3.992705520733756*^9}, {3.992707757507489*^9, 
  3.992707760076923*^9}, {3.992707813245613*^9, 3.992707813919718*^9}, {
  3.993032541295588*^9, 3.9930325448121*^9}, {3.995031258301944*^9, 
  3.995031259045475*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"b8f765d4-ab59-46fe-bca6-184f0e3a8a62"],

Cell[TextData[{
 "Notice that in the ",
 "output of ",
 StyleBox["drawTensors",
  FontWeight->"Bold"],
 "[], \nthe ",
 StyleBox["Integer",
  FontWeight->"Bold"],
 " labels identify the ",
 StyleBox["Slot",
  FontWeight->"Bold"],
 " ",
 StyleBox["Position",
  FontWeight->"Bold"],
 " of each argument of the corresponding ",
 StyleBox["SparseArray ",
  FontWeight->"Bold"],
 "(aka \[OpenCurlyDoubleQuote]tensor\[CloseCurlyDoubleQuote])."
}], "Text",
 CellChangeTimes->{{3.995031302127844*^9, 
  3.995031372241683*^9}},ExpressionUUID->"edae7fd4-4459-40d4-b9d3-\
652ec5e47369"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(",
 StyleBox["Multi-",
  FontWeight->"Bold"],
 ")",
 StyleBox["Traces ",
  FontWeight->"Bold"],
 "over ",
 StyleBox["Generators",
  FontWeight->"Bold"],
 " of a ",
 StyleBox["Concrete",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" Representation",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.990517883240736*^9, 3.990517896484377*^9}, {
  3.9951962201774187`*^9, 
  3.995196238167489*^9}},ExpressionUUID->"8b946e89-d1a5-498d-8bfa-\
029a4a5c4aab"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["repTrace[",
  FontWeight->"Bold"],
 StyleBox["rep_,n_",
  FontSlant->"Italic"],
 "Integer",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.990517899199398*^9, 3.990517920799774*^9}, {
  3.992618542034443*^9, 3.992618543890292*^9}, {3.995196212239231*^9, 
  3.995196212891417*^9}},ExpressionUUID->"7dc1c3bd-dd1d-45d5-a89f-\
82509c5165c6"],

Cell[TextData[{
 "Another important set of tensors constructed from a given representation is \
a ",
 StyleBox["trace",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " over its generators.  "
}], "Text",
 CellChangeTimes->{{3.993032771321438*^9, 3.993032772638184*^9}, {
  3.9950313925396967`*^9, 
  3.995031425876314*^9}},ExpressionUUID->"c2af98c3-8d9a-4c4e-8bbf-\
208318b09988"],

Cell[BoxData[{
 RowBox[{"repTrace", "[", 
  RowBox[{
   RowBox[{"fundamentalRep", "[", 
    RowBox[{"a", "[", "2", "]"}], "]"}], ",", "5"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.990781478919208*^9, 3.990781483307508*^9}, {
  3.992618545595731*^9, 3.992618549720261*^9}, {3.9927045943602743`*^9, 
  3.99270459475983*^9}, {3.992704672728394*^9, 3.992704674790267*^9}, {
  3.992705523710883*^9, 3.992705527209921*^9}, {3.9927077727523937`*^9, 
  3.992707775146343*^9}, {3.993032557220573*^9, 3.993032560107419*^9}, {
  3.9930326520370092`*^9, 3.9930326522408257`*^9}, {3.993032697443372*^9, 
  3.9930327247771187`*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"e0bdcbfa-f14d-46b9-b130-357c3b30084c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["repTrace[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 ",{",
 StyleBox["indexOrderings",
  FontSlant->"Italic"],
 "__List}",
 StyleBox["] ",
  FontWeight->"Bold"],
 "generate ",
 StyleBox["multi-trace",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " tensors:"
}], "Subsubsection",
 CellChangeTimes->{{3.995031450297893*^9, 3.995031516810453*^9}},
 FontWeight->"Plain",ExpressionUUID->"e6fb6185-9942-4d74-9413-227034ad51df"],

Cell[TextData[{
 "Especially in physics applications, one often encounters ",
 StyleBox["tr",
  FontWeight->"Bold"],
 " objects comprised of (tensor)-products",
 " of ",
 StyleBox["traces",
  FontWeight->"Bold"],
 ", with slot sequence"
}], "Text",
 CellChangeTimes->{{3.995031669381344*^9, 
  3.9950317230282793`*^9}},ExpressionUUID->"dcf0f0e6-7f69-4a8b-a663-\
fa0ab6dd9c00"],

Cell[BoxData[{
 RowBox[{"egMultiTrace", "=", 
  RowBox[{"RandomChoice", "[", 
   RowBox[{"multiTraceTensors", "[", "7", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egIndexOrderings", "=", 
  RowBox[{"List", "@@", "egMultiTrace"}]}]}], "Input",
 CellChangeTimes->{{3.995031522592514*^9, 3.995031547198275*^9}, {
  3.995031626658289*^9, 3.995031636621315*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"2c272e98-cd7c-474a-bae9-2de1499ce921"],

Cell[BoxData[{
 RowBox[{"egTraceTensor", "=", 
  RowBox[{"repTrace", "[", 
   RowBox[{
    RowBox[{"symPower", "[", 
     RowBox[{
      RowBox[{"fundamentalRep", "[", 
       RowBox[{"a", "[", "3", "]"}], "]"}], ",", "2"}], "]"}], ",", 
    "egIndexOrderings"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995031649430017*^9, 3.9950316503201227`*^9}, {
  3.99503172795713*^9, 3.995031731066058*^9}, {3.995032010655656*^9, 
  3.995032012800948*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"3aa29e71-d98a-4a5a-b230-a76bd6e9a948"],

Cell[TextData[{
 "Incidentally, we can check that the ",
 StyleBox["egTraceTensor",
  FontWeight->"Bold"],
 " is appropriately ",
 StyleBox["cyclically-invariant",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " in each of its indexOrderings via"
}], "Text",
 CellChangeTimes->{{3.995031948044505*^9, 
  3.9950319796181097`*^9}},ExpressionUUID->"da0a3757-2db9-404d-9f7d-\
23ec802cdeba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tuples", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Partition", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Length", "[", "#", "]"}], ",", "1", ",", "1"}], "]"}], "&"}], 
    "/@", "egIndexOrderings"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egSymmetryPerms", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Flatten", "[", "egIndexOrderings", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"Ordering", "[", 
       RowBox[{"Flatten", "[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
   "%"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{"egTraceTensor", "-", 
       RowBox[{"Transpose", "[", 
        RowBox[{"egTraceTensor", ",", "#"}], "]"}]}], "]"}], 
     "[", "\"\<NonzeroValues\>\"", "]"}], "]"}], "&"}], "/@", 
  "egSymmetryPerms"}]}], "Input",
 CellChangeTimes->{{3.99503173475539*^9, 3.995031745874488*^9}, {
   3.995031822177752*^9, 3.995031896819566*^9}, 3.9950319443837633`*^9, {
   3.995031982169957*^9, 3.995032003703472*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"eda4e9c0-3984-435f-9a98-eef86bb8e505"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Abstract",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" Colour Tensors ",
  FontWeight->"Bold"],
 "defined",
 StyleBox[" ",
  FontWeight->"Bold"],
 "for",
 StyleBox[" Scattering Amplitudes",
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.990541187856679*^9, 3.990541204656494*^9}, {
  3.9907815037660313`*^9, 3.9907815048980503`*^9}, {3.993288910126822*^9, 
  3.993288912052328*^9}},ExpressionUUID->"b34870f3-fc89-4298-a322-\
73fa4455f784"],

Cell[CellGroupData[{

Cell[TextData[{
 "(",
 StyleBox["Multi-",
  FontWeight->"Bold"],
 ")",
 StyleBox["Trace",
  FontWeight->"Bold"],
 " ",
 StyleBox["Tensors",
  FontWeight->"Bold"],
 " (for ",
 StyleBox["n",
  FontSlant->"Italic"],
 "-",
 StyleBox["Adjoint",
  FontWeight->"Bold"],
 " Scattering)"
}], "Subsection",
 CellChangeTimes->{{3.993288888077536*^9, 3.99328895572528*^9}, {
  3.993310098524867*^9, 3.993310102206126*^9}, {3.995196292530912*^9, 
  3.995196294104795*^9}},ExpressionUUID->"8f59d421-483b-4acb-b623-\
0dba71909ee6"],

Cell[TextData[{
 "Amplitudes involving gluons (which are necessarily charged under the ",
 StyleBox["adjoint representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " for any gauge group) involve colour tensors constructed from (\
\[OpenCurlyQuote]",
 StyleBox["f",
  FontSlant->"Italic"],
 "-\[CloseCurlyQuote])graphs of structure constants. "
}], "Text",
 CellChangeTimes->{{3.995100876516397*^9, 3.995100985189399*^9}, 
   3.995358239871892*^9},ExpressionUUID->"3e8ca4fa-8d7b-4803-a138-\
e3a18b78533b"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["treeAmpTraceExpansion[",
  FontWeight->"Bold"],
 StyleBox["n_,",
  FontSlant->"Italic"],
 StyleBox["fundamentalRepQ_",
  FontSlant->"Italic"],
 ":",
 StyleBox["True",
  FontColor->RGBColor[0., 0., 0.]],
 ",",
 StyleBox["realRepQ_",
  FontSlant->"Italic"],
 ":",
 StyleBox["False",
  FontColor->RGBColor[0., 0., 0.]],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.993821242583818*^9, 3.993821251219783*^9}, {
  3.995196318026744*^9, 3.995196330521668*^9}, {3.996055770478793*^9, 
  3.996055770622567*^9}, {3.9960558278651237`*^9, 
  3.9960558507241793`*^9}},ExpressionUUID->"17bf1f5a-98b6-4934-b0ab-\
b73255b154cb"],

Cell[TextData[{
 "Any tensor constructed from a trivalent tree of structure constants can be \
expressed in terms of ",
 StyleBox["single",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "-",
 StyleBox["trace",
  FontWeight->"Bold"],
 " tensors involving any representation. ",
 StyleBox["Setting the Dynkin index of the fundamental representation to 1",
  FontSlant->"Italic"],
 ", this gives a representation of amplitudes in terms of the ",
 StyleBox["fundamental",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " representation:"
}], "Text",
 CellChangeTimes->{{3.995100992437707*^9, 3.995101080674183*^9}, {
  3.9951083023954678`*^9, 
  3.995108328100445*^9}},ExpressionUUID->"0673db4f-452e-4435-98ae-\
8d8ba85f7625"],

Cell[BoxData[{
 RowBox[{"treeAmpTraceExpansion", "[", "5", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.993310880678817*^9, 3.993310887478972*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"9b68e412-b11d-45f9-af3c-8683b27b4100"],

Cell[TextData[{
 StyleBox["Note",
  FontWeight->"Bold"],
 ": this expansion makes use of the fact that ",
 StyleBox["T(F)=1",
  FontWeight->"Bold"],
 " and also the dihedral symmetry of partial amplitudes"
}], "Text",
 CellChangeTimes->{{3.995196407571418*^9, 3.995196423164214*^9}, {
  3.9951964907032347`*^9, 
  3.9951964977044783`*^9}},ExpressionUUID->"c4c49a11-408e-4c97-af89-\
73fe7f5873a0"],

Cell[TextData[{
 "If one were to use traces over the generators of an ",
 StyleBox["arbitrary representation ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["R",
  FontWeight->"Bold"],
 ", then there must be a compensatory \[OpenCurlyDoubleQuote]dynkinIndex[R]\
\[CloseCurlyDoubleQuote] included"
}], "Text",
 CellChangeTimes->{{3.995196335092823*^9, 3.9951963416886587`*^9}, {
  3.9951964282685423`*^9, 
  3.9951964650093813`*^9}},ExpressionUUID->"916217b6-dd36-4a34-85b6-\
51d3fb5c4d6b"],

Cell[BoxData[{
 RowBox[{"treeAmpTraceExpansion", "[", 
  RowBox[{"4", ",", "False"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.995196467515191*^9, 3.995196471755766*^9}, {
  3.996055779526745*^9, 3.996055789566969*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"b4cd2c08-580f-4374-bfb8-8e099cd55dbd"],

Cell[TextData[{
 "Finally, it is worth noting that ",
 StyleBox["if the representation appearing in the trace is known to be ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["Real",
  FontWeight->"Bold"],
 StyleBox[", ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "then this can be specified by the third, optional argument:"
}], "Text",
 CellChangeTimes->{{3.995196527094492*^9, 3.995196593225678*^9}, {
  3.996055809898099*^9, 
  3.996055810472659*^9}},ExpressionUUID->"29d9fede-7109-4b97-9fc8-\
3ce18d875059"],

Cell[BoxData[{
 RowBox[{"treeAmpTraceExpansion", "[", 
  RowBox[{"5", ",", "True", ",", "True"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.995196595377903*^9, 3.995196601538018*^9}, {
  3.996055813691527*^9, 3.996055815919908*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"225f2689-266f-4904-b905-5474ad0ff2f9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["singleTraceTensors[",
  FontWeight->"Bold"],
 StyleBox["n",
  FontSlant->"Italic"],
 StyleBox["_",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.993310111347138*^9, 
  3.9933101168948193`*^9}},ExpressionUUID->"742822f4-9b8d-4d48-a103-\
296725358823"],

Cell[TextData[{
 "The number of single-trace tensors with ",
 StyleBox["n",
  FontWeight->"Bold"],
 " external adjoint indices is (n-1)! (as each are trivially \
cyclically-invariant)."
}], "Text",
 CellChangeTimes->{{3.9950321077065372`*^9, 
  3.995032174309984*^9}},ExpressionUUID->"f2cc72c3-81c9-4fe2-9f61-\
a069d087d77c"],

Cell[BoxData[{
 RowBox[{"singleTraceTensors", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Transpose", "@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"nice", "[", "%", "]"}], ",", 
    RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.993820261668931*^9, 3.9938202629373283`*^9}, {
  3.9938208505357733`*^9, 3.9938208539518423`*^9}, {3.9938210103168783`*^9, 
  3.993821011104446*^9}, {3.994338175493438*^9, 3.994338176371285*^9}},
 CellLabel->
  "In[371]:=",ExpressionUUID->"c3104ad1-f86a-4a89-9b81-2546fd693b1d"],

Cell[TextData[{
 StyleBox["Note",
  FontWeight->"Bold"],
 ": these tensors are defined ",
 StyleBox["abstractly",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " as ",
 StyleBox["trR",
  FontWeight->"Bold"],
 "[] objects (which are ",
 StyleBox["agnostic",
  FontSlant->"Italic"],
 " about which representation may be involved). "
}], "Text",
 CellChangeTimes->{{3.995032182234049*^9, 
  3.995032218344902*^9}},ExpressionUUID->"bf18d04d-08f9-4fdc-995f-\
590df993b37b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["realSingleTraceTensors[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9938210411999702`*^9, 
  3.9938210520096903`*^9}},ExpressionUUID->"53dbbb0d-9a02-4f68-94b9-\
216730bd830c"],

Cell[TextData[{
 "For ",
 StyleBox["real",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " ",
 StyleBox["representations",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ", traces related by reflections are not independent, leaving only (n-1)!/2 \
effectively distinct objects to consider. "
}], "Text",
 CellChangeTimes->{{3.995032225203066*^9, 
  3.995032276945957*^9}},ExpressionUUID->"987b7e18-0828-4ba4-857d-\
c34d8b25719a"],

Cell[BoxData[{
 RowBox[{"realSingleTraceTensors", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.993821031227126*^9, 3.993821065045813*^9}, {
  3.9943381822422667`*^9, 3.9943381828931217`*^9}},
 CellLabel->
  "In[373]:=",ExpressionUUID->"df77b3dd-9a82-4df3-8583-a1ee4dd1ca7c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["multiTraceTensors[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]:",
  FontWeight->"Bold"]
}], "Subsubsection",
 CellChangeTimes->{{3.9932889661882687`*^9, 
  3.9932889757308702`*^9}},ExpressionUUID->"bd81e254-0ed9-4321-a74c-\
981ecea7dae8"],

Cell[BoxData[{
 RowBox[{"multiTraceTensors", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.993288960430319*^9, 3.99328899099152*^9}, {
  3.993289045726922*^9, 3.993289051622614*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"cbb1c478-625a-4959-9c1e-8e436492b137"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["realMultiTraceTensors[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.993310168284815*^9, 
  3.9933101839921923`*^9}},ExpressionUUID->"9e9e3c63-d6b1-4cf5-b05f-\
4a0027e8c706"],

Cell[BoxData[{
 RowBox[{"realMultiTraceTensors", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.9933105682450867`*^9, 3.9933105917747917`*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"ebdac81c-797e-4444-a542-bc2b24274176"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["adjointMultiTraceTensors[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.993310194659985*^9, 
  3.993310212874145*^9}},ExpressionUUID->"08a3d84e-a90b-43c9-82de-\
704e82bf24a3"],

Cell[BoxData[{
 RowBox[{"adjointMultiTraceTensors", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.993310195811619*^9, 3.993310219077365*^9}, {
  3.993310301942606*^9, 3.993310316851285*^9}},
 CellLabel->
  "In[379]:=",ExpressionUUID->"e6671b48-fe0b-4952-8c87-989f48e0fbef"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 StyleBox["Dixon-del Duca-Maltoni ",
  FontWeight->"Bold"],
 "(\[OpenCurlyQuote]",
 StyleBox["DDM",
  FontWeight->"Bold"],
 "\[CloseCurlyQuote]) ",
 StyleBox["Expansion ",
  FontWeight->"Bold"],
 "for ",
 StyleBox["n",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["-Adjoint ",
  FontWeight->"Bold"],
 "Scattering Amplitudes at ",
 StyleBox["Tree-Level",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.993310242764558*^9, 3.993310273938827*^9}, {
  3.994339173295368*^9, 3.994339192632266*^9}, {3.995196658490678*^9, 
  3.995196673743391*^9}},ExpressionUUID->"4eb36c99-b6f5-4486-9874-\
f7754051a909"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["treeAmpDDMExpansion[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["treeAmpDDMExpansion[",
  FontWeight->"Bold"],
 StyleBox["n_,",
  FontSlant->"Italic"],
 "{",
 StyleBox["a_,b_",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9938212742361794`*^9, 3.993821282809613*^9}, {
  3.995108439200782*^9, 
  3.995108456553746*^9}},ExpressionUUID->"19221e62-e8b9-4545-8ddd-\
a388e3f8c0b4"],

Cell[BoxData[{
 RowBox[{"treeAmpDDMExpansion", "[", "5", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.993310613327537*^9, 3.993310647848858*^9}, {
  3.993310811821712*^9, 3.993310812562542*^9}},
 CellLabel->
  "In[381]:=",ExpressionUUID->"c1f1dad4-7225-405f-b1a7-c66d4f7c1c8f"],

Cell[TextData[{
 "Alternatively, the \[OpenCurlyDoubleQuote]anchor\[CloseCurlyDoubleQuote] \
legs can be chosen arbitrarily via ",
 StyleBox["treeAmpDDMExpansion[n_,{a_,b_}]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9938213878444347`*^9, 3.993821405105796*^9}, {
  3.993821599879775*^9, 
  3.993821628857409*^9}},ExpressionUUID->"b5f0be50-1e5d-4096-ab61-\
14399400d208"],

Cell[BoxData[
 RowBox[{"nice", "@", 
  RowBox[{"treeAmpDDMExpansion", "[", 
   RowBox[{"5", ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9951083975322723`*^9, 3.995108397891927*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"2ca45321-e194-4ee8-868f-9f0acd2431fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"treeAmpDDMExpansion", "[", 
   RowBox[{"5", ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5"}], "}"}]}], "]"}], "-", 
  RowBox[{"treeAmpDDMExpansion", "[", "5", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "@", 
  RowBox[{"jacobiReduce", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", "%"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "@", 
  RowBox[{"kkReduce", "[", "%", "]"}]}]}], "Input",
 CellChangeTimes->{{3.993821612211946*^9, 3.993821645457239*^9}, {
  3.994338583733897*^9, 3.994338629179451*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"5ff1de1b-9b16-4d96-9b98-deb8fb6a94a7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["ddmTreeAmpTensors[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["ddmTreeAmpTensors[",
  FontWeight->"Bold"],
 StyleBox["n_,",
  FontSlant->"Italic"],
 "{",
 StyleBox["a_,b_",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.993821258213258*^9, 3.9938212682275047`*^9}, {
  3.995108411026808*^9, 
  3.995108433858367*^9}},ExpressionUUID->"10baeac7-b33c-4a4a-98b9-\
3dda6a2da10e"],

Cell[BoxData[{
 RowBox[{"ddmTreeAmpTensors", "[", "5", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.993310276877964*^9, 3.9933102931088047`*^9}, {
  3.993821346052844*^9, 3.9938213476816874`*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"b0674d40-631d-4c5b-8262-f033479cd61b"],

Cell[BoxData[{
 RowBox[{"ddmTreeAmpTensors", "[", 
  RowBox[{"5", ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.993821414859672*^9, 3.993821434763425*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"4a27b3b4-3eb8-4fdc-b845-0115bec2303d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["jacobiReduce[",
  FontWeight->"Bold"],
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["jacobiReduce[",
  FontWeight->"Bold"],
 "{",
 StyleBox["a_,b_",
  FontSlant->"Italic"],
 "},",
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.993821458325638*^9, 3.9938214757487383`*^9}, {
  3.995108483665677*^9, 
  3.995108502162038*^9}},ExpressionUUID->"5e3e84a7-1bef-4426-a221-\
9d7489af9b9d"],

Cell[BoxData[{
 RowBox[{"ddmTreeAmpTensors", "[", 
  RowBox[{"5", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "[", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"%", ",", 
      RowBox[{"jacobiReduce", "[", "%", "]"}]}], "]"}], "]"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.993821497500771*^9, 3.993821532163693*^9}, {
  3.99382158626378*^9, 3.993821591992902*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"c591cef1-2558-40c4-ac26-ed0d16c4e843"],

Cell["\<\
Alternatively, reduction can project into any {a,b} basis via\
\>", "Text",
 CellChangeTimes->{{3.993821484122504*^9, 3.9938214906037617`*^9}, {
  3.993821545886417*^9, 
  3.993821554990568*^9}},ExpressionUUID->"1368f590-9568-47ba-a826-\
ce44be951611"],

Cell[BoxData[{
 RowBox[{"ddmTreeAmpTensors", "[", "5", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "[", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"%", ",", 
      RowBox[{"jacobiReduce", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}], ",", "%"}], "]"}]}], "]"}], "]"}], 
   "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.993821560036194*^9, 3.9938215792788057`*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"7266f359-2a63-4d82-ad97-57a7c9e663ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{"jacobiReduce", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
   RowBox[{"ddmTreeAmpTensors", "[", 
    RowBox[{"5", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"buildTensors", "[", 
   RowBox[{"a", "[", "3", "]"}], "]"}], "[", "%%", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Equal", "@@@", "%"}]}], "Input",
 CellChangeTimes->{{3.994338516072379*^9, 3.9943385522738867`*^9}, {
   3.995376814409583*^9, 3.995376829059285*^9}, 
   3.997946501409307*^9},ExpressionUUID->"fdf94f80-e9b5-46d1-80e4-\
20568b73ea6c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["ddmToTrace[",
  FontWeight->"Bold"],
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["ddmToTrace[",
  FontWeight->"Bold"],
 StyleBox["False",
  FontColor->RGBColor[0., 0., 0.]],
 ",",
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.994338707631321*^9, 3.994338716902547*^9}, {
  3.994338885360723*^9, 3.9943388867077093`*^9}, {3.9960559141219683`*^9, 
  3.996055936931794*^9}},ExpressionUUID->"1e92fc7e-02fe-4d01-aa97-\
78d6d8ecb840"],

Cell[BoxData[{
 RowBox[{"egDDMtensors", "=", 
  RowBox[{"ddmTreeAmpTensors", "[", "5", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egDDMtensorsAsTraceFs", "=", 
   RowBox[{"ddmToTrace", "[", "egDDMtensors", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nice", "[", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"egDDMtensors", ",", "%"}], "]"}], "]"}], "]"}], "//", 
  "Column"}]}], "Input",
 CellChangeTimes->{{3.994338750112028*^9, 3.994338809085905*^9}, {
  3.9943388412136583`*^9, 3.9943388485562963`*^9}, {3.9950324115809917`*^9, 
  3.995032425692524*^9}, {3.995196747504272*^9, 3.9951967502271643`*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"635c548b-e420-4b7d-a9ed-ec461cd046ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"buildTensors", "[", 
   RowBox[{"a", "[", "3", "]"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"egDDMtensors", ",", "egDDMtensorsAsTraceFs"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Equal", "@@@", 
  RowBox[{"Transpose", "[", "%", "]"}]}]}], "Input",
 CellChangeTimes->{{3.9943388142575693`*^9, 3.99433886394623*^9}, {
  3.9953768185093517`*^9, 3.995376819280773*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"ca848782-4ac2-4a02-aa16-db2d93fdc98c"],

Cell[TextData[{
 "If the optional first argument of ",
 StyleBox["ddmToTrace[",
  FontWeight->"Bold"],
 StyleBox["fundamentalRepQ_",
  FontSlant->"Italic"],
 ":,",
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "is taken to be ",
 StyleBox["False",
  FontWeight->"Bold"],
 ", then no assumption is made regarding the Dynkin index of the \
representation appearing in the trace, so that "
}], "Text",
 CellChangeTimes->{{3.996055961180314*^9, 
  3.996056026573646*^9}},ExpressionUUID->"c0586a2d-0f8d-41a0-bef5-\
2eee05f8f9c1"],

Cell[BoxData[{
 RowBox[{"egDDMtensors", "=", 
  RowBox[{"ddmTreeAmpTensors", "[", "5", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egDDMtensorsAsTraceRs", "=", 
   RowBox[{"ddmToTrace", "[", 
    RowBox[{"False", ",", "egDDMtensors"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nice", "[", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"egDDMtensors", ",", "%"}], "]"}], "]"}], "]"}], "//", 
  "Column"}]}], "Input",
 CellChangeTimes->{{3.996056040428832*^9, 3.996056045415896*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"2b562c05-fc4a-498d-8756-757612a86f38"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["kkReduce[",
  FontWeight->"Bold"],
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 "and ",
 StyleBox["kkReduce[",
  FontWeight->"Bold"],
 "{",
 StyleBox["a_,b_",
  FontSlant->"Italic"],
 "},",
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995108603053062*^9, 
  3.995108637914109*^9}},ExpressionUUID->"152a06f3-0fd4-4942-ada1-\
2c0df46f2206"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " does not work on fermion partial amps\[LongDash]only on abstract ",
 StyleBox["amp[",
  FontWeight->"Bold"],
 StyleBox["perm",
  FontSlant->"Italic"],
 "__",
 StyleBox["] ",
  FontWeight->"Bold"],
 "objects"
}], "Text",
 CellChangeTimes->{
  3.995197393997655*^9},ExpressionUUID->"f1a1d4f3-94cd-4a7b-a81f-\
d95ad22166aa"],

Cell[BoxData[{
 RowBox[{"amp", "@@", 
  RowBox[{"randomPerm", "[", "6", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"kkReduce", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9951970676788807`*^9, 3.995197076701531*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"086f7a60-76e3-40e4-9f51-5030588bd901"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": checking equivalence between ",
 StyleBox["Trace-",
  FontWeight->"Bold"],
 " and ",
 StyleBox["DDM",
  FontWeight->"Bold"],
 "-",
 StyleBox["Expansions ",
  FontWeight->"Bold"],
 "at ",
 StyleBox["Tree-Level",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"]
}], "Subsubsection",
 CellChangeTimes->{{3.9938213730963097`*^9, 3.993821381822213*^9}, {
  3.9938214452750874`*^9, 3.993821448739526*^9}, {3.995108647926527*^9, 
  3.995108651552417*^9}, {3.995196800275669*^9, 
  3.995196825239428*^9}},ExpressionUUID->"7289cf49-9fd4-4eea-a8ca-\
7161870eae8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"treeAmpDDMExpansion", "[", "4", "]"}], "-", 
  RowBox[{"treeAmpTraceExpansion", "[", "4", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "@", 
  RowBox[{"ddmToTrace", "[", "%", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"kkReduce", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.994338669329989*^9, 3.994338699798314*^9}, {
  3.9943391158573647`*^9, 3.9943391340632973`*^9}},
 CellLabel->
  "In[411]:=",ExpressionUUID->"4df2129a-670a-47ba-a7b9-65a6a49ee5a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egTraceExpansion", "=", 
   RowBox[{"treeAmpTraceExpansion", "[", "5", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egDDMExpansion", "=", 
   RowBox[{"treeAmpDDMExpansion", "[", "5", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.995196838406863*^9, 3.9951968796291847`*^9}},
 CellLabel->
  "In[414]:=",ExpressionUUID->"19900ad6-1c1a-43e5-a31d-0afcdd5f1cb3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Expand", "@", 
   RowBox[{"ddmToTrace", "[", 
    RowBox[{"egDDMExpansion", "-", "egTraceExpansion"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"#", ",", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%", ",", "#"}], "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{"%", ",", 
     RowBox[{"trF", "[", "__", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{"nice", "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.995196883414804*^9, 3.995196977531704*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"44f21da5-e432-40d8-8fcc-21b4bcace444"],

Cell[BoxData[
 RowBox[{"Expand", "@", 
  RowBox[{"kkReduce", "[", 
   RowBox[{"ddmToTrace", "[", 
    RowBox[{"egDDMExpansion", "-", "egTraceExpansion"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.995196994154149*^9, 3.9951969957383013`*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"2d7e7529-d5af-49a8-8f6d-6125758e6129"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Johannson-Ochirov",
  FontWeight->"Bold"],
 " ",
 StyleBox["Tensors",
  FontWeight->"Bold"],
 " for (arbitrarily) ",
 StyleBox["Charged Matter",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " and ",
 StyleBox["Adjoint",
  FontWeight->"Bold"],
 " Scattering ",
 "at ",
 StyleBox["Tree-Level",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.993310347794875*^9, 3.9933103769527903`*^9}, {
  3.9943392166029243`*^9, 3.99433922054177*^9}, {3.9951971000970917`*^9, 
  3.99519710403273*^9}},ExpressionUUID->"65735efa-46ad-4603-97ea-\
dbbdff3db17d"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["fermionicTreeAmpTensors[",
  FontWeight->"Bold"],
 StyleBox["nF_",
  FontSlant->"Italic"],
 ",",
 StyleBox["nA_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.994339257360482*^9, 
  3.99433928019853*^9}},ExpressionUUID->"e050743b-f68e-4ee6-acc9-\
ea6d583524df"],

Cell[BoxData[{
 RowBox[{"fermionicTreeAmpTensors", "[", 
  RowBox[{"2", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.9933103798731117`*^9, 3.993310390592142*^9}, {
  3.993310530057328*^9, 3.993310530288084*^9}},
 CellLabel->
  "In[420]:=",ExpressionUUID->"089817d1-487f-4ad2-ab11-3d73f0062c98"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Clebsch-Gordon Tensors ",
  FontWeight->"Bold"],
 StyleBox["and ",
  FontSlant->"Italic"],
 StyleBox["Tensor",
  FontWeight->"Bold"],
 StyleBox["-",
  FontWeight->"Bold"],
 StyleBox["Bases",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Bold"],
 "for ",
 StyleBox["a[1]",
  FontWeight->"Bold"],
 " ",
 StyleBox["Gauge Theory",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.994339455476137*^9, 3.994339503462438*^9}, {
  3.995197412068584*^9, 
  3.995197417308329*^9}},ExpressionUUID->"c451aa06-7227-445b-9b5f-\
c3eab11bb740"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["a1Rep[",
  FontWeight->"Bold"],
 StyleBox["weightLabel_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.994433298453582*^9, 3.994433311929492*^9}, {
  3.995032315149322*^9, 
  3.995032321748945*^9}},ExpressionUUID->"8831073a-9bfe-4d02-aca5-\
a4008ac7d276"],

Cell[BoxData[{
 RowBox[{"a1Rep", "[", "20", "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.994433312714982*^9, 3.994433324357204*^9}},
 CellLabel->
  "In[422]:=",ExpressionUUID->"81757851-abef-4206-8c66-ca06aa540a3c"],

Cell[BoxData[
 RowBox[{"showGenerators", "@", 
  RowBox[{"a1Rep", "[", "8", "]"}]}]], "Input",
 CellChangeTimes->{{3.99443350973344*^9, 3.994433536727131*^9}, {
  3.996074486881942*^9, 3.996074487240283*^9}},
 CellLabel->
  "In[424]:=",ExpressionUUID->"301592d6-bd89-4d22-9b22-cca4d393efc0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["a1Clebsch[",
  FontWeight->"Bold"],
 StyleBox["w1_,w2_,w3_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9944332268712387`*^9, 
  3.994433238413327*^9}},ExpressionUUID->"d883e04e-f384-445c-9ea4-\
5247f2057ccc"],

Cell[BoxData[{
 RowBox[{"a1Clebsch", "[", 
  RowBox[{"5", ",", "7", ",", "8"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995108837409099*^9, 3.99510884694454*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"d9ede558-7fbc-4715-a6e3-076bb7daa7dc"],

Cell[BoxData[{
 RowBox[{"a1Clebsch", "[", 
  RowBox[{"1", ",", "3", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.994433240520649*^9, 3.994433253586808*^9}},
 CellLabel->
  "In[427]:=",ExpressionUUID->"4efb80f8-84e7-4a2c-933d-a7f6eb395c5a"],

Cell[BoxData[{
 RowBox[{"a1Clebsch", "[", 
  RowBox[{"1", ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.99476391381443*^9, 3.9947639254389753`*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"acaf99c1-5fb6-4cce-b160-09453062268a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["a1ClebschBasis[",
  FontWeight->"Bold"],
 StyleBox["nAdjoints_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9943395302555647`*^9, 3.994339548021943*^9}, {
  3.99511299584485*^9, 
  3.995112997600491*^9}},ExpressionUUID->"e6976611-d39d-4be1-aa6c-\
b221187fc18e"],

Cell[BoxData[{
 RowBox[{"a1ClebschBasis", "[", "5", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.995113010594667*^9, 3.9951130157588043`*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"01d2e255-0830-4fea-8247-44f9cedab605"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["a1ClebschBasis[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 ",{",
 StyleBox["legOrdering__",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9943395643314133`*^9, 3.9943395739186077`*^9}, {
   3.9943406155304937`*^9, 3.994340633627316*^9}, 3.995112999238065*^9, 
   3.9951972910952473`*^9},ExpressionUUID->"e59a0c2e-7c61-4d61-8964-\
556b354772f6"],

Cell[BoxData[{
 RowBox[{"a1ClebschBasis", "[", 
  RowBox[{"5", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.994339576735856*^9, 3.994339677016322*^9}, 
   3.995113029043721*^9},
 CellLabel->
  "In[433]:=",ExpressionUUID->"753b9e30-684c-44fc-a701-9432ccc3d3ad"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["a1ClebschBasis[",
  FontWeight->"Bold"],
 "{",
 StyleBox["externalWeights",
  FontSlant->"Italic"],
 "__}",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.994428395608509*^9, 3.9944284196072607`*^9}, 
   3.995113000439468*^9, {3.99519730167342*^9, 
   3.99519730973111*^9}},ExpressionUUID->"f53067e2-9548-430f-809e-\
cf2491ec9a2c"],

Cell[BoxData[{
 RowBox[{"a1ClebschBasis", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}]}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.994428421596805*^9, 3.9944284687042627`*^9}, 
   3.995113035222283*^9},
 CellLabel->
  "In[435]:=",ExpressionUUID->"0d734c11-a043-45df-9106-fc7bbd2d3a3f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["a1ClebschBasis[",
  FontWeight->"Bold"],
 "{",
 StyleBox["weightSequence",
  FontSlant->"Italic"],
 "__},{",
 StyleBox["legOrdering",
  FontSlant->"Italic"],
 "__}",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9944284763981733`*^9, 3.994428493085389*^9}, 
   3.995113001537155*^9},ExpressionUUID->"e913fe14-8a28-4bf0-9846-\
b7eab5986d00"],

Cell[BoxData[{
 RowBox[{"a1ClebschBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "6", ",", "2", ",", "4", ",", "5"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.994428498517652*^9, 3.99442850840795*^9}, 
   3.995113040872222*^9},
 CellLabel->
  "In[437]:=",ExpressionUUID->"d01c8b47-928f-4d62-9c73-23ed0da3d7fb"],

Cell[BoxData[{
 RowBox[{"a1ClebschBasis", "[", 
  RowBox[{"{", 
   RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.994433174668282*^9, 3.994433192626223*^9}, 
   3.995113043673551*^9},
 CellLabel->
  "In[439]:=",ExpressionUUID->"c9cdfd16-a5ee-407a-b8d8-7b66d68ae476"],

Cell[BoxData[{
 RowBox[{"a1ClebschBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "3", ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.99519734387731*^9, 3.9951973540715857`*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"3ad04a2f-3d0e-4792-bad7-44776eb8161f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["a1TraceTensorToClebschCoefficients[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.9955331692660723`*^9, 3.9955331696749*^9}, {
  3.995533203941147*^9, 
  3.9955332145432463`*^9}},ExpressionUUID->"4f3eb17b-d100-43e4-a734-\
3614b1efb76a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ephN", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1TraceTensorToClebschCoefficients", "[", "ephN", "]"}], "//", 
  "matrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"realMultiTraceTensors", "[", "ephN", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"trR", "->", "trF"}], "}"}]}], ")"}], "->", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"a1TraceTensorToClebschCoefficients", "[", "ephN", "]"}], ".", 
      RowBox[{"a1ClebschBasis", "[", "ephN", "]"}]}], ")"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"%", "//", "nice"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"#1", "==", "#2"}], "&"}], "@@@", 
  RowBox[{
   RowBox[{"buildTensors", "[", 
    RowBox[{"a", "[", "1", "]"}], "]"}], "[", "%%", 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.996074554101996*^9, 3.99607480869983*^9}, {
  3.99794762179296*^9, 
  3.99794762492097*^9}},ExpressionUUID->"5b9e650f-9c05-48db-9cc7-\
213e3a72a9c5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["a1TraceTensorEliminationRules[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995533221748929*^9, 3.9955332329886847`*^9}, {
  3.996075065458091*^9, 3.9960750663084497`*^9}, {3.997907329734304*^9, 
  3.997907331153578*^9}},
 FontWeight->"Plain",ExpressionUUID->"626477d5-6021-449b-abf7-9075004ebc33"],

Cell[BoxData[{
 RowBox[{"a1TraceTensorEliminationRules", "[", "4", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.996075069800899*^9, 3.9960750728833113`*^9}, {
  3.9979073214433727`*^9, 3.997907324251052*^9}, {3.997947616215267*^9, 
  3.9979476181148977`*^9}},ExpressionUUID->"d578cfe1-2585-4872-b7ed-\
93cca2044efc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["a1ddmTensorToClebschCoefficients[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ": "
}], "Subsubsection",
 CellChangeTimes->{{3.9955332369337883`*^9, 3.995533248320118*^9}, {
  3.996074989063176*^9, 3.996074990788562*^9}, {3.996075050602944*^9, 
  3.996075052152948*^9}, {3.9979073644407578`*^9, 3.9979073648953047`*^9}},
 FontWeight->"Plain",ExpressionUUID->"24fadfdb-68e5-4986-a4ed-29fd05f6d851"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ephN", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1ddmTensorToClebschCoefficients", "[", "ephN", "]"}], "//", 
  "matrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ddmTreeAmpTensors", "[", "ephN", "]"}], ")"}], "->", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"a1ddmTensorToClebschCoefficients", "[", "ephN", "]"}], ".", 
       RowBox[{"a1ClebschBasis", "[", "ephN", "]"}]}], ")"}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"%", "//", "nice"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"#1", "==", "#2"}], "&"}], "@@@", 
  RowBox[{
   RowBox[{"buildTensors", "[", 
    RowBox[{"a", "[", "1", "]"}], "]"}], "[", "%%", 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.996074554101996*^9, 3.99607480869983*^9}, {
  3.996074889696787*^9, 3.9960749260207863`*^9}, {3.996074960001321*^9, 
  3.9960750055041437`*^9}, {3.996075045386702*^9, 3.996075048399832*^9}, {
  3.997907349387402*^9, 3.997907362315304*^9}, {3.997947609804007*^9, 
  3.997947612876155*^9}},ExpressionUUID->"b56e9564-7468-400d-b0a4-\
a162343cc096"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["a1ddmTensorEliminationRules[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995533251156548*^9, 3.99553326228561*^9}, {
  3.996075098907791*^9, 3.996075099574172*^9}, {3.9979073974899*^9, 
  3.997907398475988*^9}},ExpressionUUID->"07aa597a-5528-4d5b-9663-\
ab8836006584"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1ddmTensorEliminationRules", "[", "6", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nice", "/@", "%"}], "//", "Column"}]}], "Input",
 CellChangeTimes->{{3.9960750904148684`*^9, 3.9960750920821466`*^9}, {
  3.997907372799947*^9, 3.997907384723978*^9}, {3.997947601120722*^9, 
  3.997947602427648*^9}},ExpressionUUID->"ecbc2a11-5602-4ccd-af42-\
092a2f4fd1a2"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Building ",
  FontWeight->"Bold"],
 StyleBox["Concrete",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" Colour Tensors for Amplitudes ",
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.994428655952609*^9, 3.9944286654135647`*^9}, 
   3.99519743475*^9},ExpressionUUID->"5f07dc5e-fa24-439e-8e9b-dedda7d1d0b9"],

Cell[TextData[{
 "The main function is ",
 StyleBox["buildTensors[_]",
  FontWeight->"Bold"],
 "\[LongDash]which requires either an ",
 StyleBox["algebra",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " or ",
 StyleBox["representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " to be specified.\nAbstract labels for tensors such as ",
 StyleBox["trR",
  FontWeight->"Bold"],
 ", ",
 StyleBox["joTensor",
  FontWeight->"Bold"],
 ", require that a ",
 StyleBox["particular",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " representation be specified.\nAbstract objects such as ",
 StyleBox["trF",
  FontWeight->"Bold"],
 ", ",
 StyleBox["trAd",
  FontWeight->"Bold"],
 ", and ",
 StyleBox["ddmTensor ",
  FontWeight->"Bold"],
 "require ",
 StyleBox["only",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " an algebra be specified.\nFinally, ",
 StyleBox["clebschTensor",
  FontWeight->"Bold"],
 " objects can only be built for (and are only ",
 StyleBox["defined for",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ") the algebra ",
 StyleBox["a[1]",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.9944286684737988`*^9, 3.994428671058339*^9}, {
  3.995108898253661*^9, 
  3.995109291266385*^9}},ExpressionUUID->"35eced89-2274-47e4-a27f-\
b17571a22346"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["buildTensors[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995108901551832*^9, 3.99510892414606*^9}, {
  3.995109296779449*^9, 
  3.995109299308448*^9}},ExpressionUUID->"96643d63-ada3-4f09-bb69-\
22bcb444bf5c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egAlg", "=", 
   RowBox[{"g", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egTensors", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ddmTensor", "@@", 
     RowBox[{"randomPerm", "[", "6", "]"}]}], ",", 
    RowBox[{"trF", "[", 
     RowBox[{"randomPerm", "[", "6", "]"}], "]"}], ",", 
    RowBox[{"trAd", "[", 
     RowBox[{"randomPerm", "[", "6", "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"buildTensors", "[", "egAlg", "]"}], "[", "egTensors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.9951093847497272`*^9, 3.995109505660556*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"6277290b-b967-469e-a2c7-cce8a5f1d63b"],

Cell[TextData[{
 StyleBox["Note",
  FontWeight->"Bold"],
 ": without specifying a ",
 StyleBox["particular representation",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ", objects such as ",
 StyleBox["trR",
  FontWeight->"Bold"],
 " and ",
 StyleBox["joTensor",
  FontWeight->"Bold"],
 " are not constructable. "
}], "Text",
 CellChangeTimes->{{3.995109564101523*^9, 
  3.9951095985243893`*^9}},ExpressionUUID->"025c6b7e-e6f4-468e-9652-\
5fa9ada9e33b"],

Cell[BoxData[{
 RowBox[{"egTensors", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"RandomChoice", "[", 
     RowBox[{"fermionicTreeAmpTensors", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
    RowBox[{"trR", "[", 
     RowBox[{"randomPerm", "[", "6", "]"}], "]"}], ",", 
    RowBox[{"RandomChoice", "[", 
     RowBox[{"a1ClebschBasis", "[", "6", "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"buildTensors", "[", "egAlg", "]"}], "[", "egTensors", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.995109743044429*^9, 3.995109758618259*^9}, {
  3.995110343199971*^9, 3.995110343429998*^9}, {3.9951974602392273`*^9, 
  3.99519746088244*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"c9a7d6aa-30bd-447b-b7f2-543fcabc1829"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["buildTensors[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995109517789076*^9, 
  3.9951095272340307`*^9}},ExpressionUUID->"6060b96f-7fdb-4073-83f3-\
241dc8b88a0f"],

Cell[TextData[{
 "From any given representation, we may infer the ",
 StyleBox["representationAlgebra",
  FontWeight->"Bold"],
 " and hence the ",
 StyleBox["fundamentalRep",
  FontWeight->"Bold"],
 ", and hence construct tensors "
}], "Text",
 CellChangeTimes->{{3.995109530174943*^9, 
  3.995109560611397*^9}},ExpressionUUID->"950eb21d-d105-4aa1-b1f8-\
f3b3770d20db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"symPower", "[", 
    RowBox[{
     RowBox[{"fundamentalRep", "[", 
      RowBox[{"g", "[", "2", "]"}], "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"egTensors", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"RandomChoice", "[", 
     RowBox[{"fermionicTreeAmpTensors", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
    RowBox[{"trR", "[", 
     RowBox[{"randomPerm", "[", "6", "]"}], "]"}], ",", 
    RowBox[{"RandomChoice", "[", 
     RowBox[{"a1ClebschBasis", "[", "6", "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"buildTensors", "[", "egRep", "]"}], "[", "egTensors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.9951102035447283`*^9, 3.995110241458047*^9}, {
  3.995110365530856*^9, 3.995110365729803*^9}, {3.99519748922077*^9, 
  3.995197490435586*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"8439c52b-378f-4ced-b612-ef7d740c8ca8"],

Cell[TextData[{
 StyleBox["Note",
  FontWeight->"Bold"],
 ": ",
 StyleBox["clebschTensor[] ",
  FontWeight->"Bold"],
 "objects are only defined for a[1] gauge theory."
}], "Text",
 CellChangeTimes->{{3.995110293236147*^9, 3.995110310030239*^9}, 
   3.995110382130865*^9},ExpressionUUID->"806ddc3f-9359-4dc4-bbdc-\
9af9b042791c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"buildTensors", "[", 
   RowBox[{"a", "[", "1", "]"}], "]"}], "[", 
  RowBox[{"clebschTensor", "[", 
   RowBox[{"0", ",", "2", ",", "4"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9951992862483273`*^9, 3.995199300018235*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"8c48f162-6d1c-4545-b3dc-55b5b1ca63f9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["buildTensorsDual[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["buildTensorsDual[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 StyleBox["expression_",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.99511306799487*^9, 
  3.995113097490994*^9}},ExpressionUUID->"998e242a-1005-4401-acfc-\
0f60dcf92121"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egRep", "=", 
   RowBox[{"symPower", "[", 
    RowBox[{
     RowBox[{"fundamentalRep", "[", 
      RowBox[{"g", "[", "2", "]"}], "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"egTensors", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"RandomChoice", "[", 
     RowBox[{"fermionicTreeAmpTensors", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
    RowBox[{"trR", "[", 
     RowBox[{"randomPerm", "[", "6", "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nice", "[", "#", "]"}], ",", 
      RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", "%"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"buildTensorsDual", "[", "egRep", "]"}], "[", "egTensors", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nice", "[", "#", "]"}], ",", 
     RowBox[{"drawTensors", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  "%"}]}], "Input",
 CellChangeTimes->{{3.9951975182569857`*^9, 3.9951975186762323`*^9}, {
  3.995199221067503*^9, 3.995199235030665*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"e310e80a-8afc-40e8-b760-938025afcee0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"buildTensorsDual", "[", 
   RowBox[{"a", "[", "1", "]"}], "]"}], "[", 
  RowBox[{"clebschTensor", "[", 
   RowBox[{"0", ",", "2", ",", "4"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nice", "[", "%", "]"}], ",", 
   RowBox[{"drawTensors", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.995199316430471*^9, 3.99519931835667*^9}},
 CellLabel->
  "In[477]:=",ExpressionUUID->"0334876d-f218-4727-bf34-8951ce77f031"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Linear Relations Among Concrete Tensors",
 FontWeight->"Bold"]], "Section",
 CellChangeTimes->{{3.995110495168953*^9, 3.995110508524184*^9}, {
  3.995112979112184*^9, 
  3.995112982191935*^9}},ExpressionUUID->"febd6f25-92ae-4b64-b66e-\
528a3d4e7734"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["tensorOverlap[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 "{",
 StyleBox["tensorList__",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["tensorOverlap[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 "{",
 StyleBox["tensorList__",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995205968827037*^9, 
  3.995206004180114*^9}},ExpressionUUID->"e5ef9090-87e9-4402-9f5b-\
9c244f92a9a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egTensors", "=", 
   RowBox[{"realMultiTraceTensors", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egOverlaps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tensorOverlap", "[", 
       RowBox[{"F", "[", "#", "]"}], "]"}], "[", "%", "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"b", "[", "2", "]"}], ",", 
      RowBox[{"c", "[", "3", "]"}], ",", 
      RowBox[{"d", "[", "4", "]"}], ",", 
      RowBox[{"e", "[", "6", "]"}], ",", 
      RowBox[{"e", "[", "7", "]"}], ",", 
      RowBox[{"e", "[", "8", "]"}], ",", 
      RowBox[{"g", "[", "2", "]"}], ",", 
      RowBox[{"f", "[", "4", "]"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "/@", "%%"}]}], "Input",
 CellChangeTimes->{{3.995278314404128*^9, 3.995278369734531*^9}, {
  3.995279243397661*^9, 3.995279285819951*^9}},
 CellLabel->
  "In[479]:=",ExpressionUUID->"5430bd71-c070-4a55-ae94-fdecf81ef3d1"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s compare tensor lists for all-adjoint scattering in \
",
 StyleBox["a[1]",
  FontWeight->"Bold"],
 " gauge theory",
 ":"
}], "Text",
 CellChangeTimes->{{3.9952792988839083`*^9, 3.9952793031463823`*^9}, {
  3.995279364598032*^9, 3.995279370617124*^9}, {3.995279491842579*^9, 
  3.995279499373859*^9}, {3.9952795486031513`*^9, 
  3.995279560245481*^9}},ExpressionUUID->"2a3033ea-9ad4-4ea2-a6d7-\
9dd6c74d6a00"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tensorLists", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ddmTreeAmpTensors", "[", "5", "]"}], ",", 
     RowBox[{"singleTraceTensors", "[", "5", "]"}], ",", 
     RowBox[{"fermionicTreeAmpTensors", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"a1ClebschBasis", "[", "5", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorOverlap", "[", 
    RowBox[{"ad", "[", 
     RowBox[{"a", "[", "1", "]"}], "]"}], "]"}], "/@", "tensorLists"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.995279467507032*^9, 3.995279471815798*^9}},
 CellLabel->
  "In[483]:=",ExpressionUUID->"d1fbfe39-cd42-4f89-a31c-22ea79a75c52"],

Cell["\<\
We can also see that interference between misaligned traces fall off in the \
limit of large-rank a[k] gauge theory:\
\>", "Text",
 CellChangeTimes->{{3.9954505160319347`*^9, 
  3.99545055331637*^9}},ExpressionUUID->"b15fa8a5-6581-4805-a8ae-\
c8fe4442535f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aSeriesTraceOverlaps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tensorOverlap", "[", 
       RowBox[{"F", "[", 
        RowBox[{"a", "[", "#", "]"}], "]"}], "]"}], "[", 
      RowBox[{"singleTraceTensors", "[", "4", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", "10", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"heatMap", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.995450557744287*^9, 3.9954505822940063`*^9}, {
  3.995450618098934*^9, 3.995450622071619*^9}},
 CellLabel->
  "In[486]:=",ExpressionUUID->"8721ed99-4c3d-457f-9ed0-0078f6b46a59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bSeriesTraceOverlaps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tensorOverlap", "[", 
       RowBox[{"F", "[", 
        RowBox[{"b", "[", "#", "]"}], "]"}], "]"}], "[", 
      RowBox[{"singleTraceTensors", "[", "4", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"2", ",", "8"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"heatMap", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.995450593683036*^9, 3.995450643019189*^9}},
 CellLabel->
  "In[488]:=",ExpressionUUID->"caa4f68c-bccb-42cb-a0f1-ac89d4cd69e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cSeriesTraceOverlaps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tensorOverlap", "[", 
       RowBox[{"F", "[", 
        RowBox[{"c", "[", "#", "]"}], "]"}], "]"}], "[", 
      RowBox[{"singleTraceTensors", "[", "4", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"3", ",", "8"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"heatMap", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.99545064764159*^9, 3.99545066524818*^9}},
 CellLabel->
  "In[490]:=",ExpressionUUID->"b8b480ba-084c-44e3-8807-13f7cdc69f21"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dSeriesTraceOverlaps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tensorOverlap", "[", 
       RowBox[{"F", "[", 
        RowBox[{"d", "[", "#", "]"}], "]"}], "]"}], "[", 
      RowBox[{"singleTraceTensors", "[", "4", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"4", ",", "8"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"heatMap", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.9954506587467813`*^9, 3.9954506604549503`*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"c28cbf40-7f12-45fd-8485-b266e00ef46d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["independentTensorsQ[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 "{",
 StyleBox["tensorList__",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["independentTensorsQ[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 "{",
 StyleBox["tensorList__",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995206009209474*^9, 
  3.995206019366457*^9}},ExpressionUUID->"98a6d5b9-bd66-4fbf-acc6-\
2e72344e24c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egTensors", "=", 
   RowBox[{"realMultiTraceTensors", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"independentTensorsQ", "[", 
     RowBox[{"F", "[", "#", "]"}], "]"}], "[", "%", "]"}], "&"}], "/@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], ",", 
    RowBox[{"b", "[", "2", "]"}], ",", 
    RowBox[{"c", "[", "3", "]"}], ",", 
    RowBox[{"d", "[", "4", "]"}], ",", 
    RowBox[{"e", "[", "6", "]"}], ",", 
    RowBox[{"e", "[", "7", "]"}], ",", 
    RowBox[{"e", "[", "8", "]"}], ",", 
    RowBox[{"g", "[", "2", "]"}], ",", 
    RowBox[{"f", "[", "4", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"False", "->", 
   RowBox[{"Style", "[", 
    RowBox[{"False", ",", "Bold"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.995279315555057*^9, 3.9952793196502447`*^9}, {
  3.995280293970965*^9, 3.99528030047241*^9}},
 CellLabel->
  "In[494]:=",ExpressionUUID->"d597d5e4-5f02-4114-a2e2-f0ba40706d06"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["tensorRelations[",
  FontWeight->"Bold"],
 StyleBox["algebra_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 "{",
 StyleBox["tensorList__",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 " and ",
 StyleBox["tensorRelations[",
  FontWeight->"Bold"],
 StyleBox["rep_",
  FontSlant->"Italic"],
 StyleBox["][",
  FontWeight->"Bold"],
 "{",
 StyleBox["tensorList__",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995206036849374*^9, 
  3.9952060424887857`*^9}},ExpressionUUID->"07af89a2-e800-4a5c-936d-\
8ceb796f2df1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egTensors", "=", 
   RowBox[{"realMultiTraceTensors", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"tensorRelations", "[", 
      RowBox[{"F", "[", "#", "]"}], "]"}], "[", "%", "]"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "1", "]"}], ",", 
     RowBox[{"b", "[", "2", "]"}], ",", 
     RowBox[{"c", "[", "3", "]"}], ",", 
     RowBox[{"d", "[", "4", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"e", "[", "8", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.995279328245431*^9, 3.995279333237499*^9}},
 CellLabel->
  "In[497]:=",ExpressionUUID->"3c617640-2292-4e5b-9638-47894408453f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tensorList", "=", 
   RowBox[{"Join", "@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"trF", "@@@", 
       RowBox[{"singleTraceTensors", "[", "5", "]"}]}], ",", 
      RowBox[{"ddmTreeAmpTensors", "[", "5", "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egRelations", "=", 
   RowBox[{
    RowBox[{"tensorRelations", "[", 
     RowBox[{"F", "[", 
      RowBox[{"a", "[", "4", "]"}], "]"}], "]"}], "[", "tensorList", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "/@", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"treeAmpTraceExpansion", "[", "5", "]"}], "/.", "egRelations"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "@", 
  RowBox[{"kkReduce", "[", "%", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "-", 
  RowBox[{"treeAmpDDMExpansion", "[", "5", "]"}]}]}], "Input",
 CellChangeTimes->{{3.995279572037657*^9, 3.995279640062995*^9}, {
   3.995279930491005*^9, 3.995279960139288*^9}, 3.995280053427088*^9, {
   3.99528022966864*^9, 3.995280261905566*^9}, {3.997947824273017*^9, 
   3.997947830590555*^9}},ExpressionUUID->"01fd37ba-1b5b-4989-81ea-\
d7b36ed9d4c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tensorList", "=", 
   RowBox[{"Join", "@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ddmTreeAmpTensors", "[", "5", "]"}], ",", 
      RowBox[{"fermionicTreeAmpTensors", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorRelations", "[", 
    RowBox[{"ad", "[", 
     RowBox[{"a", "[", "1", "]"}], "]"}], "]"}], "[", "tensorList", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9952796503373404`*^9, 3.995279722032449*^9}, {
  3.995978958709732*^9, 3.9959789600293827`*^9}},
 CellLabel->
  "In[507]:=",ExpressionUUID->"9812cbda-004b-41c3-9591-bd0cd6cbaa96"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tensorList", "=", 
   RowBox[{"Join", "@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ddmTreeAmpTensors", "[", "5", "]"}], ",", 
      RowBox[{"fermionicTreeAmpTensors", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorRelations", "[", 
    RowBox[{"ad", "[", 
     RowBox[{"a", "[", "1", "]"}], "]"}], "]"}], "[", "tensorList", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9952797064144373`*^9, 3.995279725868083*^9}, {
  3.995978961520096*^9, 3.995978963022287*^9}},
 CellLabel->
  "In[510]:=",ExpressionUUID->"90e97e69-e24b-4927-b969-c600d216fe56"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tensorList", "=", 
   RowBox[{"Join", "@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ddmTreeAmpTensors", "[", "5", "]"}], ",", 
      RowBox[{"fermionicTreeAmpTensors", "[", 
       RowBox[{"2", ",", "1"}], "]"}], ",", 
      RowBox[{"a1ClebschBasis", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "}"}], "]"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorRelations", "[", 
    RowBox[{"ad", "[", 
     RowBox[{"a", "[", "1", "]"}], "]"}], "]"}], "[", "tensorList", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.995279741160335*^9, 3.9952797615099087`*^9}, {
  3.995978965968155*^9, 3.995978967468033*^9}},
 CellLabel->
  "In[513]:=",ExpressionUUID->"7ca5b0b4-4eef-4533-88a6-e4a9b475015a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egFermionicWeight", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"fermionicTreeAmpTensors", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"a1ClebschBasis", "[", 
       RowBox[{"{", 
        RowBox[{"#", ",", "#", ",", "2", ",", 
         RowBox[{"-", "#"}], ",", 
         RowBox[{"-", "#"}]}], "}"}], "]"}], "&"}], "@", 
     "egFermionicWeight"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorRelations", "[", 
    RowBox[{"a1Rep", "[", "egFermionicWeight", "]"}], "]"}], "[", "%", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.995279791810507*^9, 3.9952798714740543`*^9}},
 CellLabel->
  "In[516]:=",ExpressionUUID->"30fc0b8d-4965-403c-bd7e-479d39f851a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egFermionicWeight", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"fermionicTreeAmpTensors", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"a1ClebschBasis", "[", 
       RowBox[{"{", 
        RowBox[{"#", ",", "#", ",", "2", ",", 
         RowBox[{"-", "#"}], ",", 
         RowBox[{"-", "#"}]}], "}"}], "]"}], "&"}], "@", 
     "egFermionicWeight"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tensorRelations", "[", 
    RowBox[{"a1Rep", "[", "egFermionicWeight", "]"}], "]"}], "[", "%", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9952798859757833`*^9, 3.9952798956506777`*^9}},
 CellLabel->
  "In[520]:=",ExpressionUUID->"aeab8017-0cea-4116-8401-04cfcf55409c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Exempli Gratia",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ": Constructing ",
 StyleBox["Dualities",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " between Different Clebsch Bases"
}], "Subsubsection",
 CellChangeTimes->{{3.99528034749183*^9, 
  3.995280375630974*^9}},ExpressionUUID->"7ba3f9d7-c6bf-4a3c-9ebb-\
8d50efacdaab"],

Cell[BoxData[{
 RowBox[{"egPerm", "=", 
  RowBox[{"randomPerm", "[", "5", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egTensorLists", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1ClebschBasis", "[", "5", "]"}], ",", 
     RowBox[{"a1ClebschBasis", "[", 
      RowBox[{"5", ",", "egPerm"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"drawTensors", "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.995280377421053*^9, 3.995280420485156*^9}, {
   3.99528047820446*^9, 3.995280512825865*^9}, 3.995280548504081*^9, {
   3.99607516479184*^9, 3.996075170976515*^9}},
 CellLabel->
  "In[524]:=",ExpressionUUID->"f6771b51-c2f3-4d04-b6ab-b3613372c8b5"],

Cell["\<\
We can find the change of basis between these two bases.
If we apply the change of basis PermutationOrder[egPerm] number of times, we \
will return to the original basis.

n.b. in the below example we \[OpenCurlyDoubleQuote]cheat\
\[CloseCurlyDoubleQuote] slightly by stripping off the superscript on the \
Clebsches in permuted bases.
Instead, it is understood in the last table that the ordering in the i-th row \
is the result of applying egPerm i-1 times to Range[5].\
\>", "Text",
 CellChangeTimes->{{3.9960758763956833`*^9, 
  3.99607598375005*^9}},ExpressionUUID->"8bb5abd8-9554-473b-98bc-\
760c324bc6ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egPermRelation", "=", 
   RowBox[{
    RowBox[{"tensorRelations", "[", 
     RowBox[{"F", "[", 
      RowBox[{"a", "[", "1", "]"}], "]"}], "]"}], "[", 
    RowBox[{"Join", "@@", "egTensorLists"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Column", "[", 
   RowBox[{"nice", "/@", "%"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestList", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"#", "/.", "egPermRelation"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"clebschTensor", "[", 
          RowBox[{"x__", ",", " ", "order_List"}], "]"}], "->", 
         RowBox[{"clebschTensor", "[", "x", "]"}]}], "}"}]}], "]"}], "&"}], ",",
     " ", 
    RowBox[{"a1ClebschBasis", "[", "ephN", "]"}], ",", 
    RowBox[{"PermutationOrder", "[", "egPerm", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{"nice", "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.995280450194376*^9, 3.9952804523800898`*^9}, {
  3.996075486124239*^9, 3.996075499566201*^9}, {3.996075542704871*^9, 
  3.996075647027506*^9}, {3.9960756980619497`*^9, 3.99607580448969*^9}, {
  3.996075839535028*^9, 3.996075853544443*^9}},
 CellLabel->
  "In[527]:=",ExpressionUUID->"c4a41897-c303-4385-99e3-aa15216763c2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["nullSpace[",
  FontWeight->"Bold"],
 "{",
 StyleBox["tensorSequence__",
  FontSlant->"Italic"],
 "}",
 StyleBox["]",
  FontWeight->"Bold"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.995110545117951*^9, 3.99511055797353*^9}, {
  3.995206059150028*^9, 
  3.995206061718498*^9}},ExpressionUUID->"4d2d9f62-f60e-4eef-bac6-\
57b1d934ba3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egFermionicWeight", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"fermionicTreeAmpTensors", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"a1ClebschBasis", "[", 
       RowBox[{"{", 
        RowBox[{"#", ",", "#", ",", "2", ",", 
         RowBox[{"-", "#"}], ",", 
         RowBox[{"-", "#"}]}], "}"}], "]"}], "&"}], "@", 
     "egFermionicWeight"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"buildTensors", "[", 
    RowBox[{"a1Rep", "[", "egFermionicWeight", "]"}], "]"}], "[", "%", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"directNull", "=", 
   RowBox[{"RowReduce", "@", 
    RowBox[{"nullSpace", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.995280568771701*^9, 3.9952806216227703`*^9}},
 CellLabel->
  "In[531]:=",ExpressionUUID->"b78a09aa-266f-4898-b0ba-1366ff3d6578"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egFermionicWeight", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"fermionicTreeAmpTensors", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"a1ClebschBasis", "[", 
       RowBox[{"{", 
        RowBox[{"#", ",", "#", ",", "2", ",", 
         RowBox[{"-", "#"}], ",", 
         RowBox[{"-", "#"}]}], "}"}], "]"}], "&"}], "@", 
     "egFermionicWeight"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egRelations", "=", 
   RowBox[{
    RowBox[{"tensorRelations", "[", 
     RowBox[{"a1Rep", "[", "egFermionicWeight", "]"}], "]"}], "[", "%", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Column", "[", 
  RowBox[{"nice", "/@", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.99528063169153*^9, 3.995280637213787*^9}},
 CellLabel->
  "In[536]:=",ExpressionUUID->"1531f85a-cfd8-459e-8317-3e6fb60bb480"]
}, Closed]]
}, Closed]]
},
WindowSize->{1386, 762},
WindowMargins->{{106, Automatic}, {-83, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e252e655-cd4a-4cbd-845b-d68e28af91dd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 213, 7, 66, "Section",ExpressionUUID->"d7bd16b9-aaa9-4f29-b832-247c1e417721"],
Cell[CellGroupData[{
Cell[818, 33, 267, 6, 49, "Input",ExpressionUUID->"71392cdb-2d7c-409c-b7c3-88e698699291"],
Cell[1088, 41, 15221, 343, 265, "Print",ExpressionUUID->"d64f484f-ba18-43a7-8dfd-3920119a72be"]
}, Closed]],
Cell[CellGroupData[{
Cell[16346, 389, 261, 9, 37, "Subsection",ExpressionUUID->"c4e896c2-4935-44d8-bf0e-8adee8f3e88e"],
Cell[16610, 400, 220, 4, 29, "Input",ExpressionUUID->"c6cf9633-f2ff-408a-86db-66a1c0e5689b"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[16879, 410, 758, 19, 52, "Section",ExpressionUUID->"2dcb6eab-9a20-4527-aef1-c55e6adb7b46"],
Cell[CellGroupData[{
Cell[17662, 433, 476, 12, 53, "Subsection",ExpressionUUID->"ae6d153a-9e7c-4981-ac13-db1f11c932ef"],
Cell[18141, 447, 482, 12, 33, "Text",ExpressionUUID->"cd0ac11e-3185-4c07-b8bb-069b7efd80a5"],
Cell[18626, 461, 736, 17, 49, "Input",ExpressionUUID->"1d3cebbc-ab91-45a6-a500-c9ffe0e12932"],
Cell[19365, 480, 393, 14, 33, "Text",ExpressionUUID->"a8322adc-5961-4e66-ba0b-6393790bab93"]
}, Closed]],
Cell[CellGroupData[{
Cell[19795, 499, 290, 10, 53, "Subsection",ExpressionUUID->"7d43c34c-0432-42db-a672-e956ff1387e2"],
Cell[CellGroupData[{
Cell[20110, 513, 500, 16, 43, "Subsubsection",ExpressionUUID->"13006501-bc1a-4733-bf76-8235f2ad87fe"],
Cell[20613, 531, 584, 20, 77, "Text",ExpressionUUID->"a06e5470-3f65-4f33-b956-f6b110c280b9"],
Cell[21200, 553, 659, 16, 29, "Input",ExpressionUUID->"b6dd884b-48f0-485b-9dcf-1042a62788fc"],
Cell[21862, 571, 776, 27, 77, "Text",ExpressionUUID->"51d5d3a5-8c82-4329-ad36-5f7501f0c6e9"]
}, Closed]],
Cell[CellGroupData[{
Cell[22675, 603, 445, 12, 43, "Subsubsection",ExpressionUUID->"d71faf65-99c1-48fd-a0a7-652c74339c8c"],
Cell[23123, 617, 1013, 32, 121, "Text",ExpressionUUID->"54cd8694-84cd-4ce9-874b-a83585eb6516"],
Cell[24139, 651, 611, 15, 29, "Input",ExpressionUUID->"e9a17452-6c53-402a-843e-009cc4bf7fa4"],
Cell[24753, 668, 276, 8, 33, "Text",ExpressionUUID->"9ecaeefb-437d-4f5c-84a1-14b81fa18430"]
}, Closed]],
Cell[CellGroupData[{
Cell[25066, 681, 358, 13, 43, "Subsubsection",ExpressionUUID->"219ac0ef-a54a-4d39-9daa-dec7dc6db223"],
Cell[25427, 696, 677, 16, 29, "Input",ExpressionUUID->"674f568d-e3dc-4f34-b1ec-4dc61d95ef08"]
}, Closed]],
Cell[CellGroupData[{
Cell[26141, 717, 387, 13, 43, "Subsubsection",ExpressionUUID->"f89ae29f-686e-4337-8e41-ade7cf7101f5"],
Cell[26531, 732, 630, 15, 29, "Input",ExpressionUUID->"5be7beeb-9210-47d3-bbd9-9be26b6936f2"],
Cell[27164, 749, 513, 20, 33, "Text",ExpressionUUID->"065e0e14-2e4f-438f-9bcb-86c247ec5e4a"]
}, Closed]],
Cell[CellGroupData[{
Cell[27714, 774, 498, 19, 43, "Subsubsection",ExpressionUUID->"06433be1-8a52-46ba-b0c9-655ef48e1115"],
Cell[28215, 795, 775, 27, 55, "Text",ExpressionUUID->"cdc0a327-03e5-4d24-9006-8b611f3525ad"],
Cell[28993, 824, 445, 10, 29, "Input",ExpressionUUID->"05264b8f-85db-4a6e-9225-323d7195947d"],
Cell[29441, 836, 393, 9, 29, "Input",ExpressionUUID->"55127109-402f-4ed2-8c16-31c015080dcb"],
Cell[29837, 847, 441, 12, 77, "Text",ExpressionUUID->"a4d25dc5-70af-4a70-bd48-9d5142f86db1"]
}, Closed]],
Cell[CellGroupData[{
Cell[30315, 864, 491, 19, 43, "Subsubsection",ExpressionUUID->"d3ba62ff-eec2-4b85-892b-13f0a560b25c"],
Cell[30809, 885, 367, 8, 55, "Text",ExpressionUUID->"4daeba4e-c87a-42e4-8193-fa8533cf8f27"],
Cell[31179, 895, 1061, 26, 49, "Input",ExpressionUUID->"544fbdc2-36e5-45e7-9c73-a93d89e04334"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[32289, 927, 546, 17, 53, "Subsection",ExpressionUUID->"8cf52065-3986-4a03-9d58-094832e54cf0"],
Cell[CellGroupData[{
Cell[32860, 948, 320, 10, 43, "Subsubsection",ExpressionUUID->"12aa3bcb-3892-41e7-bf39-f23de9031b0e"],
Cell[33183, 960, 840, 28, 55, "Text",ExpressionUUID->"818a6d3e-17f3-40a9-9680-95cd22444dc4"],
Cell[34026, 990, 517, 16, 77, "Text",ExpressionUUID->"66312b1d-6ccc-4704-8353-77cfba08fd03"],
Cell[34546, 1008, 564, 13, 49, "Input",ExpressionUUID->"43212971-27d6-4b99-804a-0b9d8a1a116d"]
}, Closed]],
Cell[CellGroupData[{
Cell[35147, 1026, 801, 30, 43, "Subsubsection",ExpressionUUID->"059c7b7c-2297-42ad-ab56-eeae9fb2267b"],
Cell[35951, 1058, 502, 13, 55, "Text",ExpressionUUID->"935811cc-3c17-40ef-bb75-d987fe53d8e4"],
Cell[36456, 1073, 357, 6, 49, "Input",ExpressionUUID->"9b523119-8dce-4b06-ab04-78b10bbbf2d1"],
Cell[36816, 1081, 224, 5, 33, "Text",ExpressionUUID->"773c11e6-1f65-499c-aa8c-cc43b90e6d29"],
Cell[37043, 1088, 804, 21, 29, "Input",ExpressionUUID->"3dbb607b-eb10-4060-88e7-b7f642c3f815"]
}, Closed]],
Cell[CellGroupData[{
Cell[37884, 1114, 410, 12, 43, "Subsubsection",ExpressionUUID->"99ae962d-cdd5-4ca1-84de-79447b5c5dcb"],
Cell[38297, 1128, 493, 16, 55, "Text",ExpressionUUID->"b622f117-1c21-444c-9d72-64fcf4ae4b15"],
Cell[38793, 1146, 690, 17, 99, "Text",ExpressionUUID->"700403f4-f92e-47a0-af4a-c0c1ddd7d6e8"],
Cell[39486, 1165, 795, 17, 29, "Input",ExpressionUUID->"0ffb1e92-0369-4c01-a295-23bd42a77220"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[40330, 1188, 283, 9, 53, "Subsection",ExpressionUUID->"f5a806f0-81fa-45a0-bc0a-899b1e210080"],
Cell[CellGroupData[{
Cell[40638, 1201, 409, 12, 43, "Subsubsection",ExpressionUUID->"7e878b07-26c7-455e-8a77-09cadf690db7"],
Cell[41050, 1215, 679, 20, 33, "Text",ExpressionUUID->"595a77e4-ce49-42f8-8aff-2c5430086c88"],
Cell[41732, 1237, 343, 7, 29, "Input",ExpressionUUID->"0f4345dd-03ba-4677-afbe-e83e048249b3"],
Cell[42078, 1246, 893, 35, 77, "Text",ExpressionUUID->"cdda3f96-2df3-45f9-a4af-8dd79be61f7f"],
Cell[42974, 1283, 499, 11, 29, "Input",ExpressionUUID->"f606069e-935c-4a51-b2f8-a6154610305e"],
Cell[43476, 1296, 323, 6, 29, "Input",ExpressionUUID->"e72af171-1dec-43ff-8dad-80b048926ff6"]
}, Closed]],
Cell[CellGroupData[{
Cell[43836, 1307, 312, 11, 43, "Subsubsection",ExpressionUUID->"82041b0d-29cb-48af-9a86-5f7dcbb66eca"],
Cell[44151, 1320, 758, 31, 99, "Text",ExpressionUUID->"9fb9289d-8f00-407a-8ba2-c3092256d4ee"],
Cell[44912, 1353, 565, 13, 29, "Input",ExpressionUUID->"9ca48221-2512-44e7-94b9-934f0a7b2957"],
Cell[45480, 1368, 674, 20, 77, "Text",ExpressionUUID->"65104391-bb00-4880-a90f-af8c4686a644"],
Cell[46157, 1390, 527, 12, 29, "Input",ExpressionUUID->"2ef3ed1b-af22-404d-b7af-acce3735ac4f"],
Cell[46687, 1404, 427, 10, 29, "Input",ExpressionUUID->"ef643dfd-b3f7-48ca-949b-8262d489cd58"]
}, Closed]],
Cell[CellGroupData[{
Cell[47151, 1419, 522, 19, 43, "Subsubsection",ExpressionUUID->"73ce865c-c2fc-43de-886b-8ff9be4cb2c1"],
Cell[47676, 1440, 984, 34, 55, "Text",ExpressionUUID->"da96f182-fd86-440c-b277-a89662ea4672"],
Cell[48663, 1476, 525, 11, 49, "Input",ExpressionUUID->"c15a385e-7660-4cf2-bd01-d5ec76613bbe"],
Cell[49191, 1489, 431, 9, 49, "Input",ExpressionUUID->"ee7f894b-a42f-40f8-8054-94f28ad4f0d3"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[49671, 1504, 586, 21, 53, "Subsection",ExpressionUUID->"2320ff91-f188-4108-a4c8-55981f827a77"],
Cell[50260, 1527, 660, 22, 33, "Text",ExpressionUUID->"712a26ba-0900-4130-a6ef-a77da1056a13"],
Cell[50923, 1551, 676, 21, 55, "Text",ExpressionUUID->"32a89f68-6af4-436f-8bf9-07f0566b3060"],
Cell[CellGroupData[{
Cell[51624, 1576, 399, 14, 43, "Subsubsection",ExpressionUUID->"61efe063-6cd0-4aa7-a898-caee84de9f7e"],
Cell[52026, 1592, 347, 6, 49, "Input",ExpressionUUID->"a42a6083-04ff-4a20-8173-2f0229744000"],
Cell[52376, 1600, 414, 10, 33, "Text",ExpressionUUID->"bc0a2c19-84b5-497c-877d-c6db2a1107e6"],
Cell[52793, 1612, 343, 6, 49, "Input",ExpressionUUID->"5cb57368-f486-40cf-b37a-9c55ad2050d9"]
}, Closed]],
Cell[CellGroupData[{
Cell[53173, 1623, 760, 29, 43, "Subsubsection",ExpressionUUID->"6e054cf2-94f3-4b83-853f-cb8eb9140d43"],
Cell[53936, 1654, 777, 18, 90, "Input",ExpressionUUID->"9830d9ce-a60c-46df-a2c5-6edd5e4176ca"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[54762, 1678, 669, 17, 53, "Subsection",ExpressionUUID->"7b879b11-975f-44b6-a968-e9f5f177fd59"],
Cell[CellGroupData[{
Cell[55456, 1699, 338, 11, 43, "Subsubsection",ExpressionUUID->"431f95a0-a1ca-41da-95d7-50a7c2827125"],
Cell[55797, 1712, 552, 12, 70, "Input",ExpressionUUID->"10f2521d-1854-423f-b4d0-b259225e2547"],
Cell[56352, 1726, 468, 14, 33, "Text",ExpressionUUID->"18fe60ac-596d-4b3b-9b79-045e6bed673c"],
Cell[56823, 1742, 1203, 28, 151, "Input",ExpressionUUID->"4d55c07d-c6c0-4c0b-b16e-6dd24ea4ec5f"]
}, Closed]],
Cell[CellGroupData[{
Cell[58063, 1775, 353, 12, 43, "Subsubsection",ExpressionUUID->"5fab641e-7c5f-40cc-9722-415a92c3b562"],
Cell[58419, 1789, 1047, 45, 55, "Text",ExpressionUUID->"72be8ddc-bdf0-4890-b1e8-8760e4ef2734"],
Cell[59469, 1836, 449, 11, 49, "Input",ExpressionUUID->"a1bbbddd-aad3-490c-a75c-547e4a1b9b40"],
Cell[59921, 1849, 446, 11, 49, "Input",ExpressionUUID->"735a0234-f76f-4ef1-8a58-ab09c6dc6406"],
Cell[60370, 1862, 449, 11, 49, "Input",ExpressionUUID->"2f251bb5-08e3-4929-9278-ccdd4b4e3ad7"]
}, Closed]],
Cell[CellGroupData[{
Cell[60856, 1878, 391, 13, 43, "Subsubsection",ExpressionUUID->"9c9eefd0-aa09-45b6-9ad4-1e2070168e3b"],
Cell[61250, 1893, 1200, 60, 55, "Text",ExpressionUUID->"7c124a89-b460-42ac-85f3-e26fa5fdfe46"],
Cell[62453, 1955, 741, 19, 29, "Input",ExpressionUUID->"3962f9d4-8072-402a-8347-231d9cd92388"]
}, Closed]],
Cell[CellGroupData[{
Cell[63231, 1979, 364, 11, 43, "Subsubsection",ExpressionUUID->"f543e04b-618e-4665-af31-d6d557dbdad4"],
Cell[63598, 1992, 997, 33, 77, "Text",ExpressionUUID->"43033d43-18b9-4ebc-ac3c-7c348bc4e6f3"],
Cell[64598, 2027, 757, 20, 29, "Input",ExpressionUUID->"d7adc4b5-6443-4ed4-a002-d033f3d34124"],
Cell[65358, 2049, 635, 18, 29, "Input",ExpressionUUID->"a38e6887-9b5f-4e7d-a811-0b8e13cee682"]
}, Closed]],
Cell[CellGroupData[{
Cell[66030, 2072, 502, 18, 43, "Subsubsection",ExpressionUUID->"6f8e451a-2a43-4815-921a-d149ef44e2ed"],
Cell[66535, 2092, 624, 24, 55, "Text",ExpressionUUID->"d1a2f433-3eb2-4db9-bd94-ae93f5246aad"],
Cell[67162, 2118, 360, 7, 49, "Input",ExpressionUUID->"688df0e7-a70e-4798-a3e6-cc3f43858b64"],
Cell[67525, 2127, 365, 9, 29, "Input",ExpressionUUID->"2a1f3178-08ff-47f2-9c46-a682b6795e9c"],
Cell[67893, 2138, 941, 40, 55, "Text",ExpressionUUID->"cfb8324b-56e8-447b-b6c6-698b80e4e27c"],
Cell[68837, 2180, 413, 10, 29, "Input",ExpressionUUID->"226a5b9b-fae1-433b-adf1-1071a205fd20"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[69299, 2196, 468, 15, 53, "Subsection",ExpressionUUID->"c14ccba6-929a-4b0b-af53-13ac0561c792"],
Cell[CellGroupData[{
Cell[69792, 2215, 394, 12, 43, "Subsubsection",ExpressionUUID->"18152e43-37c1-4022-b702-ff18b5dc0b87"],
Cell[70189, 2229, 585, 16, 55, "Text",ExpressionUUID->"06ee7786-27d8-4b5e-815a-4910c39b6c3e"],
Cell[70777, 2247, 558, 12, 49, "Input",ExpressionUUID->"fcf626af-8fb3-48fd-8c0c-5916d4586b24"]
}, Closed]],
Cell[CellGroupData[{
Cell[71372, 2264, 364, 11, 43, "Subsubsection",ExpressionUUID->"7295e6df-7134-4d1b-9ed6-aae8bade54c9"],
Cell[71739, 2277, 443, 10, 49, "Input",ExpressionUUID->"aea51485-89e2-4bf0-b26a-524987420ca7"],
Cell[72185, 2289, 1221, 49, 55, "Text",ExpressionUUID->"ef28fc2a-9277-4b3e-a128-1e4e2edb1695"],
Cell[73409, 2340, 415, 8, 49, "Input",ExpressionUUID->"e18ef1d5-3868-4ed6-8cc9-ec3f2ca7431b"],
Cell[73827, 2350, 364, 7, 49, "Input",ExpressionUUID->"a1d201f9-25bc-4bd7-b225-9c16c607e59e"]
}, Closed]],
Cell[CellGroupData[{
Cell[74228, 2362, 412, 15, 43, "Subsubsection",ExpressionUUID->"6d5b0cde-0675-443c-8552-e39dfcda54d4"],
Cell[74643, 2379, 538, 11, 29, "Input",ExpressionUUID->"1db474c2-2f32-455a-9de6-a75d5a5244aa"]
}, Closed]],
Cell[CellGroupData[{
Cell[75218, 2395, 231, 7, 43, "Subsubsection",ExpressionUUID->"b6bfda4f-b902-4dbc-9284-41455c495b36"],
Cell[75452, 2404, 447, 9, 55, "Text",ExpressionUUID->"91f19c8a-bb61-40c7-81fa-159961c1aa53"],
Cell[75902, 2415, 888, 22, 90, "Input",ExpressionUUID->"5dd8bbc3-7a2d-45c5-a09d-0642e0b96887"]
}, Closed]],
Cell[CellGroupData[{
Cell[76827, 2442, 360, 14, 43, "Subsubsection",ExpressionUUID->"b1e14025-e2f2-454e-9ce2-9147040dcb70"],
Cell[77190, 2458, 388, 9, 29, "Input",ExpressionUUID->"71b4a342-2cab-4023-a244-71b60510245f"]
}, Closed]],
Cell[CellGroupData[{
Cell[77615, 2472, 292, 8, 43, "Subsubsection",ExpressionUUID->"2e390982-6607-4683-a3e9-858a30508d98"],
Cell[77910, 2482, 507, 9, 55, "Text",ExpressionUUID->"44abb88a-4259-46d0-89cc-d26fda5d6517"],
Cell[78420, 2493, 779, 20, 90, "Input",ExpressionUUID->"1539e38e-16d4-4114-81b6-48491282f705"]
}, Closed]],
Cell[CellGroupData[{
Cell[79236, 2518, 525, 18, 43, "Subsubsection",ExpressionUUID->"d4414e4c-772b-4f76-b67b-bdfad179f383"],
Cell[79764, 2538, 1791, 54, 77, "Text",ExpressionUUID->"8ded3403-4e36-41a6-b93a-c8d22a390df7"],
Cell[81558, 2594, 360, 12, 33, "Text",ExpressionUUID->"79eaea48-8961-4f87-b890-524f51e728b3"],
Cell[81921, 2608, 955, 35, 77, "Text",ExpressionUUID->"3f8062bc-c1ba-4bd4-af99-89f25f1af697"],
Cell[82879, 2645, 313, 6, 29, "Input",ExpressionUUID->"e7417ffa-e162-4273-9b16-4bab52ce009f"],
Cell[83195, 2653, 573, 14, 49, "Input",ExpressionUUID->"390eebef-479e-4b5c-b797-09f86c72c79b"],
Cell[83771, 2669, 408, 12, 33, "Text",ExpressionUUID->"f77367ec-5274-4e13-8d90-d023e00f4159"],
Cell[84182, 2683, 353, 9, 29, "Input",ExpressionUUID->"c33611e5-9385-4995-bc73-8e920449f6b2"],
Cell[84538, 2694, 366, 15, 33, "Text",ExpressionUUID->"2b433969-07b7-4397-8e0c-c0b07bdd72e1"],
Cell[84907, 2711, 264, 5, 29, "Input",ExpressionUUID->"53c2c90b-59de-414a-bdb0-6eee9e51d902"],
Cell[85174, 2718, 786, 27, 55, "Text",ExpressionUUID->"2330fa70-58fe-44aa-acd5-94faf0110b00"],
Cell[85963, 2747, 307, 6, 29, "Input",ExpressionUUID->"d9e37264-48fc-4b8a-9668-e4ff39a074d2"],
Cell[86273, 2755, 694, 23, 33, "Text",ExpressionUUID->"816c79c8-136a-4c78-bf0f-3d89e8f3330e"],
Cell[86970, 2780, 1306, 32, 131, "Input",ExpressionUUID->"017a3efa-0381-4e9f-964f-1d426463ed5e"],
Cell[88279, 2814, 598, 18, 33, "Text",ExpressionUUID->"7457e535-2db6-4ccb-92f1-62f7ea9303f5"],
Cell[88880, 2834, 271, 6, 33, "Text",ExpressionUUID->"5cb5fa6b-70ae-410a-990c-e09d8965541f"],
Cell[89154, 2842, 419, 9, 49, "Input",ExpressionUUID->"b77481b1-8ed1-4503-9d60-685e321a343b"],
Cell[89576, 2853, 236, 3, 29, "Input",ExpressionUUID->"b9c36a4c-e842-4e03-8341-110b27cdb981"],
Cell[89815, 2858, 499, 14, 33, "Text",ExpressionUUID->"764d96a2-dffb-44e6-bf7c-676d2810ac88"],
Cell[90317, 2874, 542, 12, 49, "Input",ExpressionUUID->"70d6373f-0209-42b5-9c7d-d89f1a76781a"],
Cell[90862, 2888, 857, 24, 77, "Text",ExpressionUUID->"e6b40b8d-4476-407d-ab7c-829465455b64"],
Cell[91722, 2914, 882, 23, 49, "Input",ExpressionUUID->"4a83c23d-4639-48c3-af79-01c8a6033cb1"],
Cell[92607, 2939, 708, 14, 70, "Input",ExpressionUUID->"2e3dfc41-9f6e-4c58-94d7-7386880ecf43"],
Cell[93318, 2955, 399, 14, 33, "Text",ExpressionUUID->"9bb3e831-c4d8-4b98-9376-2281cba75bb2"],
Cell[93720, 2971, 556, 13, 49, "Input",ExpressionUUID->"536e20a8-ffea-4549-ada6-289905cd2315"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[94337, 2991, 549, 18, 52, "Section",ExpressionUUID->"d8962326-4d0d-44d8-bfb3-aca08596cddf"],
Cell[94889, 3011, 720, 21, 33, "Text",ExpressionUUID->"c84794b8-dcea-4e70-b1a1-6ea13b44a6b0"],
Cell[95612, 3034, 507, 16, 34, "Text",ExpressionUUID->"3238f5f5-fce1-4fe7-bb46-911d2788086b"],
Cell[96122, 3052, 318, 9, 33, "Text",ExpressionUUID->"1f9ddab2-ed56-4ef4-a002-63caefb43df4"],
Cell[96443, 3063, 1008, 34, 33, "Text",ExpressionUUID->"a754f5fd-8958-4069-81dc-67a40631e9c2"],
Cell[97454, 3099, 659, 23, 55, "Text",ExpressionUUID->"df607ff6-3aba-49d0-a79c-2c70024db904"],
Cell[98116, 3124, 886, 29, 55, "Text",ExpressionUUID->"7ff5eb4a-528a-453b-a381-fe8b7b6d06b4"],
Cell[99005, 3155, 463, 10, 49, "Input",ExpressionUUID->"a0c7ff09-7b17-49c4-b2ef-e51cc0c581d4"],
Cell[CellGroupData[{
Cell[99493, 3169, 646, 22, 53, "Subsection",ExpressionUUID->"d4ad234d-2fbe-4992-886c-652c49d1de06"],
Cell[CellGroupData[{
Cell[100164, 3195, 305, 11, 43, "Subsubsection",ExpressionUUID->"82b6462b-bf95-45bb-80a6-49230fbed5df"],
Cell[100472, 3208, 410, 13, 55, "Text",ExpressionUUID->"371d1812-be6e-4e67-9142-2f268116dbb5"],
Cell[100885, 3223, 1122, 31, 70, "Input",ExpressionUUID->"1b82b219-cbf9-4bb9-84ce-48d04f61b919"],
Cell[102010, 3256, 1170, 34, 77, "Text",ExpressionUUID->"bcccc727-3d0a-48b8-a071-a35aa390d555"]
}, Closed]],
Cell[CellGroupData[{
Cell[103217, 3295, 348, 12, 43, "Subsubsection",ExpressionUUID->"99f80a75-d456-4169-b525-59f3086a547a"],
Cell[103568, 3309, 700, 25, 33, "Text",ExpressionUUID->"2e400d49-96ef-4f7d-bdb5-e6b6bfd3266c"],
Cell[104271, 3336, 530, 12, 49, "Input",ExpressionUUID->"8e6e4780-1c70-4957-9048-3c285382c112"],
Cell[104804, 3350, 333, 12, 33, "Text",ExpressionUUID->"b8e029cd-9eb5-4449-a207-2c3008dbd1f2"],
Cell[105140, 3364, 219, 4, 29, "Input",ExpressionUUID->"c892fedf-95ef-47f8-bfe7-8dfc24c696c2"],
Cell[105362, 3370, 834, 27, 55, "Text",ExpressionUUID->"4ea18c8b-8c20-4337-a54e-ee79dd461b8a"],
Cell[106199, 3399, 245, 5, 29, "Input",ExpressionUUID->"02b82168-e23d-48ec-bacc-c9fbf198494e"],
Cell[106447, 3406, 243, 5, 29, "Input",ExpressionUUID->"68cc76d3-9298-4fcf-8d9a-8fb97ecde5b1"],
Cell[106693, 3413, 245, 5, 29, "Input",ExpressionUUID->"ac569554-e286-4913-94c0-d95973e0449c"]
}, Closed]],
Cell[CellGroupData[{
Cell[106975, 3423, 301, 11, 43, "Subsubsection",ExpressionUUID->"c20eaa64-028c-4190-97a4-dc27e255d0a3"],
Cell[107279, 3436, 342, 7, 33, "Text",ExpressionUUID->"a0791e27-546b-4f26-9293-9b9cffa5a1d1"],
Cell[107624, 3445, 647, 14, 70, "Input",ExpressionUUID->"9e47d3e8-c3c8-47a1-b304-062392b2b842"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[108320, 3465, 445, 15, 53, "Subsection",ExpressionUUID->"da2c90a0-3da8-4cb2-93d5-1ddeab404a4d"],
Cell[CellGroupData[{
Cell[108790, 3484, 298, 11, 43, "Subsubsection",ExpressionUUID->"abb24d83-ee6e-48fc-8530-8bfacf6fdc37"],
Cell[109091, 3497, 650, 20, 33, "Text",ExpressionUUID->"ac0b2b72-ba5b-42a9-b319-a1be5176812f"],
Cell[109744, 3519, 507, 16, 34, "Text",ExpressionUUID->"d9377c40-589e-4ced-8520-f53f9c27f237"],
Cell[110254, 3537, 884, 29, 55, "Text",ExpressionUUID->"58d4c80c-ff5f-47c0-964d-e7a36c20f2ee"],
Cell[111141, 3568, 510, 12, 70, "Input",ExpressionUUID->"e68224da-24c5-47e9-8d36-b38888d16cb0"],
Cell[111654, 3582, 466, 17, 33, "Text",ExpressionUUID->"1228c6c7-0d8c-403f-aac0-1878328d7b87"],
Cell[112123, 3601, 332, 7, 29, "Input",ExpressionUUID->"10bf4829-2786-4501-9b1e-23cb326df7b5"]
}, Closed]],
Cell[CellGroupData[{
Cell[112492, 3613, 505, 18, 43, "Subsubsection",ExpressionUUID->"0c7e2e5e-6583-4a12-ae63-aa7bd60e47d9"],
Cell[113000, 3633, 507, 16, 34, "Text",ExpressionUUID->"25d0b23a-858a-48fb-9e81-93e6e532b02f"],
Cell[113510, 3651, 306, 12, 33, "Text",ExpressionUUID->"c0b6238c-c887-460c-9611-b9efb72235da"],
Cell[113819, 3665, 681, 15, 49, "Input",ExpressionUUID->"09c1480c-1153-41d4-9910-3eb5c9d3a897"],
Cell[114503, 3682, 357, 9, 49, "Input",ExpressionUUID->"edcc9463-ed61-431d-b83f-9005b44b8705"],
Cell[114863, 3693, 367, 11, 33, "Text",ExpressionUUID->"5cd6da03-6fa1-441b-acba-4b58202f96f2"],
Cell[115233, 3706, 1377, 37, 111, "Input",ExpressionUUID->"e3c38a19-88a2-4b1c-853d-fcb5277fb66c"],
Cell[116613, 3745, 354, 13, 33, "Text",ExpressionUUID->"db005c4b-8087-46e4-b911-3f85cd3de376"],
Cell[116970, 3760, 1667, 45, 131, "Input",ExpressionUUID->"32a184a4-3dc3-4d8b-8003-b002981012f9"],
Cell[118640, 3807, 594, 16, 33, "Text",ExpressionUUID->"8205df66-0a91-4f9c-9e5c-ab241db88353"],
Cell[119237, 3825, 877, 23, 49, "Input",ExpressionUUID->"b222df45-91bc-4808-a3f5-ee16183d1364"],
Cell[120117, 3850, 853, 19, 49, "Input",ExpressionUUID->"a904ec95-2e82-4bce-b3c3-438b5b78839c"],
Cell[120973, 3871, 220, 5, 33, "Text",ExpressionUUID->"38c4b0aa-2406-4c4e-87d9-a907b9412510"],
Cell[121196, 3878, 435, 9, 49, "Input",ExpressionUUID->"7ff9bf11-94ac-4774-9d6b-36a2c8b6d05d"],
Cell[121634, 3889, 284, 8, 33, "Text",ExpressionUUID->"6bc90518-7388-4e19-8a4e-2a18eca6d003"],
Cell[121921, 3899, 619, 14, 49, "Input",ExpressionUUID->"0d315db1-c271-4a25-91e4-e73b3c4d9407"],
Cell[122543, 3915, 281, 6, 29, "Input",ExpressionUUID->"6b867a6c-9242-4787-8ed0-72574ac65ca3"],
Cell[122827, 3923, 558, 22, 33, "Text",ExpressionUUID->"43a13312-4a6b-4db7-bb6f-5ad288b7499c"],
Cell[123388, 3947, 398, 7, 70, "Input",ExpressionUUID->"753c2245-5c1c-4c9d-988b-50eb54795a13"],
Cell[123789, 3956, 711, 22, 55, "Text",ExpressionUUID->"cd5da0b0-cd36-4c14-8f55-ce67af4520b8"],
Cell[124503, 3980, 1536, 47, 98, "Input",ExpressionUUID->"faad4032-2e5a-415f-a232-0327bc9c6332"]
}, Closed]],
Cell[CellGroupData[{
Cell[126076, 4032, 301, 11, 43, "Subsubsection",ExpressionUUID->"dab52eb7-43ed-412e-8d64-1268fdcd36a1"],
Cell[126380, 4045, 471, 18, 55, "Text",ExpressionUUID->"463937c9-80f1-46ea-b6e0-3c1d79adddf2"],
Cell[126854, 4065, 915, 25, 49, "Input",ExpressionUUID->"6f139e2b-093c-4444-9e0a-3f1e38aeac36"]
}, Closed]],
Cell[CellGroupData[{
Cell[127806, 4095, 668, 25, 43, "Subsubsection",ExpressionUUID->"d4615b9c-13e0-4fd2-9427-bcec2364d466"],
Cell[128477, 4122, 522, 12, 49, "Input",ExpressionUUID->"2009de9f-1c77-4b6a-be6f-abb4d138b451"],
Cell[129002, 4136, 1159, 27, 111, "Input",ExpressionUUID->"ce9e82b9-8a85-4de2-8164-2d27185b5304"],
Cell[130164, 4165, 1198, 27, 111, "Input",ExpressionUUID->"5b39b837-9118-4cc5-9f76-811bb9f5c90f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[131411, 4198, 540, 16, 53, "Subsection",ExpressionUUID->"133312ae-6e58-4c61-8309-78ce55452e4c"],
Cell[CellGroupData[{
Cell[131976, 4218, 562, 21, 43, "Subsubsection",ExpressionUUID->"ca5d7dfd-2685-4ed1-b451-ec129b2975a4"],
Cell[132541, 4241, 857, 31, 55, "Text",ExpressionUUID->"a347fc6e-837c-493a-9df2-907c8874f33d"],
Cell[133401, 4274, 764, 28, 55, "Text",ExpressionUUID->"9877b606-29a5-42df-bfa3-4fbf3ad78b3c"],
Cell[134168, 4304, 561, 13, 70, "Input",ExpressionUUID->"3147d9a3-112b-4757-91b0-a0eaf2864441"],
Cell[134732, 4319, 386, 12, 33, "Text",ExpressionUUID->"3a3fc2d8-c2d6-4f62-af17-7aa46683a1c3"],
Cell[135121, 4333, 533, 13, 70, "Input",ExpressionUUID->"72fec3fa-fd67-40c7-81ac-019e2b54dd33"],
Cell[135657, 4348, 538, 13, 70, "Input",ExpressionUUID->"b7f79057-f696-4cc1-ae99-310e35b5a3d4"],
Cell[136198, 4363, 670, 19, 55, "Text",ExpressionUUID->"188ecb01-51cd-49b8-9f66-4823fc29f115"],
Cell[136871, 4384, 524, 12, 70, "Input",ExpressionUUID->"41ccc59b-3957-4349-9f09-eef77f58b90f"]
}, Closed]],
Cell[CellGroupData[{
Cell[137432, 4401, 715, 23, 43, "Subsubsection",ExpressionUUID->"4159c4ea-6b73-40de-85a4-b3735e397b7a"],
Cell[138150, 4426, 1096, 37, 121, "Text",ExpressionUUID->"6c0d9b97-a0ae-48e5-828a-159ffbf793f6"],
Cell[139249, 4465, 794, 20, 111, "Input",ExpressionUUID->"1d901391-9840-4ba1-8e9e-5e59095fad82"],
Cell[140046, 4487, 533, 14, 49, "Input",ExpressionUUID->"dcbcc377-56f5-4f47-aea8-0633cf03108c"],
Cell[140582, 4503, 845, 21, 111, "Input",ExpressionUUID->"928b34f4-cd69-4d2a-9382-3d2df628f45b"],
Cell[141430, 4526, 563, 14, 49, "Input",ExpressionUUID->"88571cdb-173b-4dfb-9477-982159776639"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[142054, 4547, 693, 25, 52, "Section",ExpressionUUID->"28422634-edf4-43ba-be24-5628b5a64a8f"],
Cell[CellGroupData[{
Cell[142772, 4576, 264, 9, 53, "Subsection",ExpressionUUID->"9c944dc2-927a-474c-9b39-68bfb0551adf"],
Cell[CellGroupData[{
Cell[143061, 4589, 299, 11, 43, "Subsubsection",ExpressionUUID->"62e016f5-6cb5-4fb2-a37e-5ec282c34daa"],
Cell[143363, 4602, 316, 10, 33, "Text",ExpressionUUID->"598974f2-e230-4aea-ac11-24547a69f218"],
Cell[143682, 4614, 591, 14, 70, "Input",ExpressionUUID->"6d5b1f06-dbf5-4f97-8ab9-356d00860673"],
Cell[144276, 4630, 313, 7, 29, "Input",ExpressionUUID->"db69338d-730c-4ac7-86a8-33bbb7a7d6bc"],
Cell[144592, 4639, 544, 19, 33, "Text",ExpressionUUID->"7669a46d-ba53-43e7-bbd0-a71096ace617"],
Cell[145139, 4660, 541, 13, 70, "Input",ExpressionUUID->"c4ddea71-8e04-4058-aa30-6bd31f100fec"],
Cell[145683, 4675, 245, 6, 29, "Input",ExpressionUUID->"fff86935-5366-4b4f-9469-bfffb4aa47a4"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[145977, 4687, 288, 8, 37, "Subsection",ExpressionUUID->"c1e493be-0966-4f61-b2f2-dffe0b968d57"],
Cell[CellGroupData[{
Cell[146290, 4699, 539, 22, 43, "Subsubsection",ExpressionUUID->"0383ed1e-aa24-4e31-af88-0365d6665c84"],
Cell[146832, 4723, 592, 20, 77, "Text",ExpressionUUID->"6a568c50-2978-4358-9ae3-e8711fd61cfe"],
Cell[147427, 4745, 768, 18, 90, "Input",ExpressionUUID->"73e76d0c-d91e-4278-a084-5cf1d5412080"],
Cell[148198, 4765, 677, 27, 55, "Text",ExpressionUUID->"21467442-3a7a-4008-83a6-2d596b2e8ef4"],
Cell[148878, 4794, 620, 14, 90, "Input",ExpressionUUID->"374595a4-c64f-475e-aae8-ef98365e8148"],
Cell[149501, 4810, 848, 19, 90, "Input",ExpressionUUID->"ba78b33c-612d-4e02-aac3-1114170ff87c"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[150398, 4835, 348, 8, 37, "Subsection",ExpressionUUID->"15e33083-1863-410e-8a06-dc358568a638"],
Cell[CellGroupData[{
Cell[150771, 4847, 454, 13, 43, "Subsubsection",ExpressionUUID->"85d429cb-905a-42b3-876a-21b46a72c80d"],
Cell[151228, 4862, 1392, 49, 74, "Text",ExpressionUUID->"7945eb04-70d4-409a-ae4f-17e2e224c3b9"],
Cell[152623, 4913, 579, 19, 55, "Text",ExpressionUUID->"106452f6-40fd-495e-bfd7-24c097f8ed25"],
Cell[153205, 4934, 783, 18, 90, "Input",ExpressionUUID->"96cdc55e-13da-4bfb-b483-dd39103fd1d3"],
Cell[153991, 4954, 262, 8, 33, "Text",ExpressionUUID->"f7840a3f-3b53-4628-bce5-1b8b73ca57b6"],
Cell[154256, 4964, 611, 14, 49, "Input",ExpressionUUID->"47b79d2f-f2f2-4222-a8c1-aea0f4f481ba"],
Cell[154870, 4980, 71, 0, 33, "Text",ExpressionUUID->"c6583985-a19a-4455-958a-0f91ff56e18a"]
}, Closed]],
Cell[CellGroupData[{
Cell[154978, 4985, 388, 15, 35, "Subsubsection",ExpressionUUID->"7fe0af5e-cfee-4294-a7c8-62be619ae2ac"],
Cell[155369, 5002, 474, 18, 55, "Text",ExpressionUUID->"ec3e8354-96ce-4557-a21a-315b5020b89f"],
Cell[155846, 5022, 1185, 23, 111, "Input",ExpressionUUID->"a1d0e130-f750-46d2-85a0-1937fef177e1"]
}, Closed]],
Cell[CellGroupData[{
Cell[157068, 5050, 574, 25, 35, "Subsubsection",ExpressionUUID->"4115edf5-7369-4f74-a213-aaaea56b5dae"],
Cell[157645, 5077, 828, 35, 55, "Text",ExpressionUUID->"383a8059-f6ed-4dd1-ae56-049073aab2fc"],
Cell[158476, 5114, 869, 19, 90, "Input",ExpressionUUID->"2cc91d51-fafe-4c71-a2bd-26786bca72a5"],
Cell[159348, 5135, 625, 13, 70, "Input",ExpressionUUID->"11996a4f-e9a3-40ba-b8b5-36993bd7d3fb"],
Cell[159976, 5150, 656, 26, 33, "Text",ExpressionUUID->"4dd428b3-f4e2-4952-8965-d87cbb831acd"],
Cell[160635, 5178, 710, 19, 70, "Input",ExpressionUUID->"13a045c4-d81e-4c60-8246-996e8d1739e1"],
Cell[161348, 5199, 388, 9, 29, "Input",ExpressionUUID->"f85e2c95-9802-497b-9d9d-e22f9c5c3354"],
Cell[161739, 5210, 427, 14, 33, "Text",ExpressionUUID->"a16c305c-dcdd-44f2-889a-9e294bea003d"],
Cell[162169, 5226, 282, 6, 29, "Input",ExpressionUUID->"ba18a441-081c-4d7f-93ea-90761134b2ee"],
Cell[162454, 5234, 430, 13, 33, "Text",ExpressionUUID->"1769eab4-fd37-450e-a28d-144be8a250d4"],
Cell[162887, 5249, 630, 14, 70, "Input",ExpressionUUID->"fee4832d-111a-46cb-964f-a16bc5e19b26"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[163566, 5269, 629, 22, 53, "Subsection",ExpressionUUID->"550a5ff3-9d8b-4517-8419-ac3d2a6c2ce7"],
Cell[CellGroupData[{
Cell[164220, 5295, 363, 12, 43, "Subsubsection",ExpressionUUID->"9c841b36-a654-48db-ab42-2340c1487706"],
Cell[164586, 5309, 591, 22, 55, "Text",ExpressionUUID->"fbdab695-130c-4f10-98e5-6edeeb34b972"],
Cell[165180, 5333, 782, 20, 90, "Input",ExpressionUUID->"e51b0ece-9c3a-429b-ae30-660b4f7d2d3b"],
Cell[165965, 5355, 249, 5, 49, "Input",ExpressionUUID->"d6947f19-8a54-4897-83fb-4897f5e7b8e3"]
}, Closed]],
Cell[CellGroupData[{
Cell[166251, 5365, 311, 11, 35, "Subsubsection",ExpressionUUID->"bc4bcbd9-e09c-4b8b-bda8-a15a9f5a37d8"],
Cell[166565, 5378, 377, 11, 33, "Text",ExpressionUUID->"e454dc29-715a-4556-8ef8-7bed466fdcfd"],
Cell[166945, 5391, 321, 8, 49, "Input",ExpressionUUID->"dae1ee3b-abd3-466a-b472-1d5a4eb439bb"],
Cell[167269, 5401, 459, 11, 33, "Text",ExpressionUUID->"6a318a24-763e-4f4d-a122-895a8dab191e"],
Cell[167731, 5414, 821, 21, 49, "Input",ExpressionUUID->"dc4731eb-4306-4ca1-a122-c940993cf6e6"]
}, Closed]],
Cell[CellGroupData[{
Cell[168589, 5440, 316, 11, 35, "Subsubsection",ExpressionUUID->"da4b4432-b20d-4c97-962f-679fd328576f"],
Cell[168908, 5453, 392, 16, 33, "Text",ExpressionUUID->"c5c8f766-ba29-4578-867f-e0fa2c700734"],
Cell[169303, 5471, 668, 16, 70, "Input",ExpressionUUID->"6cd81526-69b2-4f61-9072-223c356f4a6e"],
Cell[169974, 5489, 381, 10, 33, "Text",ExpressionUUID->"a5b3512c-d7a6-4b37-943c-dd1d169ff1de"],
Cell[170358, 5501, 383, 9, 29, "Input",ExpressionUUID->"76a07f56-9bb5-476d-b1b6-d840d05c2a3a"],
Cell[170744, 5512, 390, 14, 33, "Text",ExpressionUUID->"b2b339b5-3691-432e-bb7b-98078d99fb5c"],
Cell[171137, 5528, 545, 12, 49, "Input",ExpressionUUID->"1cf62f98-bd9f-42be-8733-b9cf9d464b39"],
Cell[171685, 5542, 441, 14, 33, "Text",ExpressionUUID->"5b8290ed-ec5c-427e-85b1-3a4a36057ffe"],
Cell[172129, 5558, 306, 7, 29, "Input",ExpressionUUID->"d723bd27-b658-4019-a456-fdd5e3eae3b7"],
Cell[172438, 5567, 429, 13, 33, "Text",ExpressionUUID->"23baecdd-c7a4-4c13-8b39-001ec91e48a9"],
Cell[172870, 5582, 535, 14, 49, "Input",ExpressionUUID->"0b4df6b2-a6b6-4b8a-a9fc-48430b584c02"],
Cell[173408, 5598, 512, 13, 77, "Text",ExpressionUUID->"87abc73b-2ad4-49f4-9451-97a254cbc4d1"],
Cell[173923, 5613, 369, 8, 49, "Input",ExpressionUUID->"a7e6f61b-119c-4fd8-b7e8-46bb5122b89b"],
Cell[174295, 5623, 363, 10, 33, "Text",ExpressionUUID->"e6117610-b2d9-420d-a151-120d0637c531"],
Cell[174661, 5635, 456, 12, 29, "Input",ExpressionUUID->"0a54722c-f875-4756-9ddc-9a05b4c149db"],
Cell[175120, 5649, 380, 12, 33, "Text",ExpressionUUID->"e15a6af7-7626-484c-9602-986a919120b4"],
Cell[175503, 5663, 543, 14, 49, "Input",ExpressionUUID->"100a4413-57db-4aca-8c76-218851ac7f47"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[176107, 5684, 357, 12, 52, "Section",ExpressionUUID->"71fb035a-f7ed-4897-a2d3-241d03138d91"],
Cell[CellGroupData[{
Cell[176489, 5700, 392, 9, 53, "Subsection",ExpressionUUID->"2447035f-52e2-47af-a3ad-fa001e1c18be"],
Cell[CellGroupData[{
Cell[176906, 5713, 306, 11, 43, "Subsubsection",ExpressionUUID->"7e99b44d-8df9-402d-9f0e-3473bac9c4cc"],
Cell[177215, 5726, 373, 9, 33, "Text",ExpressionUUID->"f13dbac6-e630-4c3a-b3d1-9c8458c58f18"],
Cell[177591, 5737, 667, 16, 49, "Input",ExpressionUUID->"95f2924f-9023-4eee-9e03-c6cc4b0d3a0a"]
}, Closed]],
Cell[CellGroupData[{
Cell[178295, 5758, 308, 11, 35, "Subsubsection",ExpressionUUID->"9d272b99-6ae1-4d77-963c-5d8e1a702c0b"],
Cell[178606, 5771, 468, 16, 33, "Text",ExpressionUUID->"8f07a08b-13ec-42d4-87f6-707f48273b67"],
Cell[179077, 5789, 517, 11, 70, "Input",ExpressionUUID->"0ceee9e8-91e3-4bca-bff3-b0b0825f230e"]
}, Closed]],
Cell[CellGroupData[{
Cell[179631, 5805, 364, 12, 35, "Subsubsection",ExpressionUUID->"a9d9ff1d-bb9d-4536-a0bb-292b958afa5f"],
Cell[179998, 5819, 701, 14, 77, "Text",ExpressionUUID->"cd56506d-9575-42c7-b810-0d65f4744984"],
Cell[180702, 5835, 654, 13, 111, "Input",ExpressionUUID->"e848b7de-302f-4cf0-8cd9-718feea7dc35"],
Cell[181359, 5850, 648, 13, 90, "Input",ExpressionUUID->"20c6a8cb-d390-4ba6-8cd2-6e3fcb28d5df"]
}, Closed]],
Cell[CellGroupData[{
Cell[182044, 5868, 353, 12, 35, "Subsubsection",ExpressionUUID->"a8eccb5a-1889-4474-9230-6dc4a100eedf"],
Cell[182400, 5882, 290, 6, 33, "Text",ExpressionUUID->"d22e1035-8eea-4944-8382-cb9a5d100c1b"],
Cell[182693, 5890, 598, 13, 70, "Input",ExpressionUUID->"25183e02-c403-44e0-8746-52f0c499134c"],
Cell[183294, 5905, 459, 12, 29, "Input",ExpressionUUID->"0e60dafa-22d0-4a02-892c-cea533c20abd"],
Cell[183756, 5919, 164, 3, 33, "Text",ExpressionUUID->"70478272-2d35-41c6-a02d-ee19814006b8"],
Cell[183923, 5924, 805, 20, 90, "Input",ExpressionUUID->"a5f12f14-ae5f-4037-9c45-d0ae0f513c01"]
}, Closed]],
Cell[CellGroupData[{
Cell[184765, 5949, 375, 11, 35, "Subsubsection",ExpressionUUID->"61883778-83f9-414a-a9f6-71f8912fe0dc"],
Cell[185143, 5962, 1001, 36, 77, "Text",ExpressionUUID->"6d00afef-b6a4-4a1f-8b9a-43cfc1ed0394"],
Cell[186147, 6000, 615, 14, 70, "Input",ExpressionUUID->"aac9c566-efbe-464e-920b-4cebfe2548da"],
Cell[186765, 6016, 1100, 31, 143, "Text",ExpressionUUID->"3ce73ca8-a47b-4cc4-b79d-bb7ec00371b7"],
Cell[187868, 6049, 537, 15, 70, "Input",ExpressionUUID->"a99f85ec-5b78-4e18-a74a-84f2a7b77781"],
Cell[188408, 6066, 510, 15, 70, "Input",ExpressionUUID->"3f50528f-ac06-4e72-9994-471735ae4c05"]
}, Closed]],
Cell[CellGroupData[{
Cell[188955, 6086, 370, 12, 35, "Subsubsection",ExpressionUUID->"a84054dc-1cbc-4de0-9acb-e20c57dcaeb8"],
Cell[189328, 6100, 669, 21, 55, "Text",ExpressionUUID->"e9d687cc-83e9-4bb8-bb79-fadeb1877cfc"],
Cell[190000, 6123, 205, 3, 33, "Text",ExpressionUUID->"4552b74d-31d2-4117-ad69-2a87bd1d2d8c"],
Cell[190208, 6128, 524, 12, 70, "Input",ExpressionUUID->"2ad7ebfb-3f23-4c42-9dce-7db363232ed4"],
Cell[190735, 6142, 515, 12, 70, "Input",ExpressionUUID->"f8a438e8-6b7e-4ac6-95c8-27f0eee66c47"],
Cell[191253, 6156, 276, 6, 33, "Text",ExpressionUUID->"8d826110-11e8-4adf-89f6-cf650a2f4d6e"],
Cell[191532, 6164, 855, 20, 90, "Input",ExpressionUUID->"1fc986c8-dd50-4f92-b63a-794ccd0d50b4"]
}, Closed]],
Cell[CellGroupData[{
Cell[192424, 6189, 346, 12, 35, "Subsubsection",ExpressionUUID->"1d15226f-fa04-4054-b526-f3b0784c8257"],
Cell[192773, 6203, 801, 30, 52, "Text",ExpressionUUID->"29928c5b-8f30-49da-9837-de1e55c43a61"],
Cell[193577, 6235, 465, 11, 70, "Input",ExpressionUUID->"28226271-3b7f-458e-b305-3e206c11e511"],
Cell[194045, 6248, 611, 15, 49, "Input",ExpressionUUID->"9de37edc-39b6-40a0-a5e1-f6bbfd89520b"],
Cell[194659, 6265, 637, 20, 33, "Text",ExpressionUUID->"d083cba6-e951-42f4-a9f1-f05dc2a487ad"],
Cell[195299, 6287, 886, 25, 67, "Input",ExpressionUUID->"017d433b-0ea9-4c5c-8d33-d4e5727775b2"],
Cell[196188, 6314, 464, 11, 49, "Input",ExpressionUUID->"8ebe5ffa-b3ea-416e-976c-241d4598a0f4"]
}, Closed]],
Cell[CellGroupData[{
Cell[196689, 6330, 604, 21, 43, "Subsubsection",ExpressionUUID->"81c03153-e8e7-485f-835d-03ffd0cddfac"],
Cell[197296, 6353, 902, 31, 77, "Text",ExpressionUUID->"a9bb81f0-c80a-4ced-a5a6-9fe9d2d88f9e"],
Cell[198201, 6386, 646, 14, 49, "Input",ExpressionUUID->"02d93bdd-f8fc-40b8-896b-1f742d9cab83"],
Cell[198850, 6402, 662, 15, 49, "Input",ExpressionUUID->"b44dd405-bfac-4851-b818-10a2ecb18892"]
}, Closed]],
Cell[CellGroupData[{
Cell[199549, 6422, 591, 20, 35, "Subsubsection",ExpressionUUID->"6f9d54b0-9dad-4fb7-bd8b-874147ceb93a"],
Cell[200143, 6444, 749, 30, 33, "Text",ExpressionUUID->"2b90b63f-feec-4213-a912-a23bb7e8d034"],
Cell[200895, 6476, 712, 17, 70, "Input",ExpressionUUID->"a5506df0-6530-44a7-b200-cb0fc3ab4088"],
Cell[201610, 6495, 471, 12, 55, "Text",ExpressionUUID->"8528706c-c0e4-4371-b3e3-28d6cf7a496e"],
Cell[202084, 6509, 528, 13, 49, "Input",ExpressionUUID->"202ee0ce-378c-40d2-b30c-a2d19db59e3e"],
Cell[202615, 6524, 800, 31, 77, "Text",ExpressionUUID->"2c345605-e84f-461b-87ed-0c1cdf886adc"],
Cell[203418, 6557, 584, 15, 49, "Input",ExpressionUUID->"a7e61d19-fed0-4357-84e7-ac74b3ce62c0"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[204051, 6578, 287, 4, 53, "Subsection",ExpressionUUID->"ad979c9e-5a47-4b6a-8c98-868401ead74a"],
Cell[CellGroupData[{
Cell[204363, 6586, 302, 11, 43, "Subsubsection",ExpressionUUID->"b68f3e0e-0461-49eb-98ec-174289003ff0"],
Cell[204668, 6599, 464, 10, 49, "Input",ExpressionUUID->"012d04ac-b9bf-4eec-bf62-f679a156f5a5"]
}, Closed]],
Cell[CellGroupData[{
Cell[205169, 6614, 644, 23, 35, "Subsubsection",ExpressionUUID->"5584ad2b-a795-4534-aad2-d995a0e9cdb9"],
Cell[205816, 6639, 1259, 47, 122, "Text",ExpressionUUID->"d575d82c-99b7-4ece-8727-c7e94143c411"],
Cell[207078, 6688, 340, 10, 33, "Text",ExpressionUUID->"f32d0264-2626-424f-9591-13820952e0f7"],
Cell[207421, 6700, 653, 15, 70, "Input",ExpressionUUID->"5b0182ab-6cd3-4d0f-928c-65d8b11359a0"],
Cell[208077, 6717, 478, 13, 55, "Text",ExpressionUUID->"db9214f7-0366-4bd6-933d-a67101bee7db"],
Cell[208558, 6732, 482, 11, 49, "Input",ExpressionUUID->"c2e3787f-8123-42bf-a5ca-de55bcb9e69f"],
Cell[209043, 6745, 396, 14, 33, "Text",ExpressionUUID->"daee2e48-dab7-4a9d-8128-e776147138b2"],
Cell[209442, 6761, 696, 16, 70, "Input",ExpressionUUID->"107d9130-09de-4d01-b8e5-c4280abcb468"],
Cell[210141, 6779, 423, 14, 33, "Text",ExpressionUUID->"e47927fc-c3a5-4175-8c15-aa39babe8cd6"],
Cell[210567, 6795, 464, 10, 49, "Input",ExpressionUUID->"dc9184c9-457d-4174-ba92-b69c9ea56f10"]
}, Closed]],
Cell[CellGroupData[{
Cell[211068, 6810, 359, 12, 35, "Subsubsection",ExpressionUUID->"8135b16a-674b-4de7-8247-424cb2448987"],
Cell[211430, 6824, 382, 8, 55, "Text",ExpressionUUID->"d269fa6b-7674-4c4d-86a2-312f5b3dae23"],
Cell[211815, 6834, 206, 5, 29, "Input",ExpressionUUID->"f1cf78b6-503c-4ed9-95d5-5ca062e5321d"],
Cell[212024, 6841, 688, 18, 49, "Input",ExpressionUUID->"09f0e909-42d1-44b2-9b4f-a1f7460f6893"],
Cell[212715, 6861, 422, 9, 49, "Input",ExpressionUUID->"e0b528b5-c8b9-461c-af43-3f3d0586497e"],
Cell[213140, 6872, 308, 11, 33, "Text",ExpressionUUID->"3707fa89-f89f-4ed7-b5b7-42e1c07b05f1"],
Cell[213451, 6885, 250, 5, 29, "Input",ExpressionUUID->"ed00d655-85cd-4171-8c3e-936307a2b7e6"],
Cell[213704, 6892, 269, 6, 33, "Text",ExpressionUUID->"0d26b3a3-980b-46eb-a6bb-e748f2475689"],
Cell[213976, 6900, 513, 14, 29, "Input",ExpressionUUID->"0dd86ef5-674e-4766-9848-3293ce1518cf"],
Cell[214492, 6916, 503, 15, 33, "Text",ExpressionUUID->"a3f31777-a0dd-4b84-822e-48c06721b33b"],
Cell[214998, 6933, 441, 9, 70, "Input",ExpressionUUID->"8866ef3c-d774-4352-88fe-826f8e54dd2f"],
Cell[215442, 6944, 1053, 44, 56, "Text",ExpressionUUID->"7b1cdff0-f96b-463f-8ed8-61d91b8d2eaa"],
Cell[216498, 6990, 467, 11, 49, "Input",ExpressionUUID->"593981d0-70a6-40db-a0b7-5ac0ae91b5d6"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[217026, 7008, 612, 21, 52, "Section",ExpressionUUID->"f52999ce-19ab-46f9-af9e-3b2873ece8ca"],
Cell[CellGroupData[{
Cell[217663, 7033, 230, 5, 53, "Subsection",ExpressionUUID->"d2c22cf1-5717-4730-b392-7b7ce79122b8"],
Cell[CellGroupData[{
Cell[217918, 7042, 307, 11, 43, "Subsubsection",ExpressionUUID->"7500caed-562f-49f1-b103-a6ad3073673c"],
Cell[218228, 7055, 502, 14, 33, "Text",ExpressionUUID->"cc0d4c71-39ef-4cbc-9434-cb0df9c6cf59"],
Cell[218733, 7071, 228, 4, 29, "Input",ExpressionUUID->"0101764f-9a4e-4973-b5a2-8edd34693dad"],
Cell[218964, 7077, 396, 9, 49, "Input",ExpressionUUID->"e56b84fc-6719-4244-8c3b-fe844cfbecbb"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[219409, 7092, 444, 16, 53, "Subsection",ExpressionUUID->"f2e69672-58b1-4c50-b305-2cced16fe4e5"],
Cell[CellGroupData[{
Cell[219878, 7112, 347, 12, 43, "Subsubsection",ExpressionUUID->"b7a4c578-1815-45e8-93f0-81e8f2417249"],
Cell[220228, 7126, 1448, 51, 77, "Text",ExpressionUUID->"df563ef5-bf9d-4f0a-824d-c6e8f21273df"],
Cell[221679, 7179, 469, 11, 49, "Input",ExpressionUUID->"6b05be12-c57b-4ba7-899e-96adfc812d9c"],
Cell[222151, 7192, 378, 10, 33, "Text",ExpressionUUID->"7d418804-ddfa-49b6-8d23-335baa99b4f1"],
Cell[222532, 7204, 582, 14, 70, "Input",ExpressionUUID->"bb3354a0-caaf-409e-857b-fc07b2d9d986"],
Cell[223117, 7220, 328, 8, 33, "Text",ExpressionUUID->"a4fda8d6-651b-4968-9ded-e2386fc75f09"],
Cell[223448, 7230, 263, 5, 29, "Input",ExpressionUUID->"ef3d03e6-b511-4fb5-8555-aba6bba71563"],
Cell[223714, 7237, 178, 3, 33, "Text",ExpressionUUID->"0b70ea10-f5c5-42d3-853f-7491cb7b4ed8"],
Cell[223895, 7242, 263, 5, 29, "Input",ExpressionUUID->"823922a2-3d8f-42ae-a4a9-33a43c1f5c22"],
Cell[224161, 7249, 811, 23, 55, "Text",ExpressionUUID->"c0807d2c-0144-4d60-8b3c-75d7c83932a6"],
Cell[224975, 7274, 788, 18, 111, "Input",ExpressionUUID->"62240a98-4ef9-487e-ab2f-b5f91a029395"],
Cell[225766, 7294, 284, 8, 33, "Text",ExpressionUUID->"256e04a9-cac8-49e9-9681-2a473378eb01"],
Cell[226053, 7304, 266, 5, 29, "Input",ExpressionUUID->"93004851-5703-49bb-b8b2-b6b66b2fd0a8"],
Cell[226322, 7311, 1039, 26, 70, "Input",ExpressionUUID->"21c9fd03-920e-4aee-a9e9-98893df82013"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[227410, 7343, 540, 20, 53, "Subsection",ExpressionUUID->"842e2525-02aa-4a39-8cf9-e0afc85fbcfa"],
Cell[CellGroupData[{
Cell[227975, 7367, 310, 12, 43, "Subsubsection",ExpressionUUID->"1bf5ec66-e383-49ea-a025-bbd148fd2ae5"],
Cell[228288, 7381, 701, 15, 49, "Input",ExpressionUUID->"7c152136-924f-4855-87a4-0a19546cae1e"]
}, Closed]],
Cell[CellGroupData[{
Cell[229026, 7401, 369, 15, 43, "Subsubsection",ExpressionUUID->"70a20d53-2543-4a80-a905-37d13dd6a66c"],
Cell[229398, 7418, 718, 23, 55, "Text",ExpressionUUID->"8d6f9c54-0db9-49a3-9a06-aadecbb4c9ee"],
Cell[230119, 7443, 762, 17, 49, "Input",ExpressionUUID->"b8f765d4-ab59-46fe-bca6-184f0e3a8a62"],
Cell[230884, 7462, 574, 21, 55, "Text",ExpressionUUID->"edae7fd4-4459-40d4-b9d3-652ec5e47369"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[231507, 7489, 496, 20, 53, "Subsection",ExpressionUUID->"8b946e89-d1a5-498d-8bfa-029a4a5c4aab"],
Cell[CellGroupData[{
Cell[232028, 7513, 403, 13, 43, "Subsubsection",ExpressionUUID->"7dc1c3bd-dd1d-45d5-a89f-82509c5165c6"],
Cell[232434, 7528, 381, 11, 33, "Text",ExpressionUUID->"c2af98c3-8d9a-4c4e-8bbf-208318b09988"],
Cell[232818, 7541, 846, 17, 49, "Input",ExpressionUUID->"e0bdcbfa-f14d-46b9-b130-357c3b30084c"]
}, Closed]],
Cell[CellGroupData[{
Cell[233701, 7563, 475, 18, 43, "Subsubsection",ExpressionUUID->"e6fb6185-9942-4d74-9413-227034ad51df"],
Cell[234179, 7583, 376, 12, 33, "Text",ExpressionUUID->"dcf0f0e6-7f69-4a8b-a663-fa0ab6dd9c00"],
Cell[234558, 7597, 505, 10, 70, "Input",ExpressionUUID->"2c272e98-cd7c-474a-bae9-2de1499ce921"],
Cell[235066, 7609, 675, 17, 49, "Input",ExpressionUUID->"3aa29e71-d98a-4a5a-b230-a76bd6e9a948"],
Cell[235744, 7628, 387, 12, 33, "Text",ExpressionUUID->"da0a3757-2db9-404d-9f7d-23ec802cdeba"],
Cell[236134, 7642, 1175, 32, 70, "Input",ExpressionUUID->"eda4e9c0-3984-435f-9a98-eef86bb8e505"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[237370, 7681, 492, 16, 52, "Section",ExpressionUUID->"b34870f3-fc89-4298-a322-73fa4455f784"],
Cell[CellGroupData[{
Cell[237887, 7701, 516, 21, 53, "Subsection",ExpressionUUID->"8f59d421-483b-4acb-b623-0dba71909ee6"],
Cell[238406, 7724, 513, 13, 33, "Text",ExpressionUUID->"3e8ca4fa-8d7b-4803-a138-e3a18b78533b"],
Cell[CellGroupData[{
Cell[238944, 7741, 681, 24, 43, "Subsubsection",ExpressionUUID->"17bf1f5a-98b6-4934-b0ab-b73255b154cb"],
Cell[239628, 7767, 723, 21, 55, "Text",ExpressionUUID->"0673db4f-452e-4435-98ae-8d8ba85f7625"],
Cell[240354, 7790, 283, 5, 49, "Input",ExpressionUUID->"9b68e412-b11d-45f9-af3c-8683b27b4100"],
Cell[240640, 7797, 396, 11, 33, "Text",ExpressionUUID->"c4c49a11-408e-4c97-af89-73fe7f5873a0"],
Cell[241039, 7810, 500, 13, 33, "Text",ExpressionUUID->"916217b6-dd36-4a34-85b6-51d3fb5c4d6b"],
Cell[241542, 7825, 359, 7, 49, "Input",ExpressionUUID->"b4cd2c08-580f-4374-bfb8-8e099cd55dbd"],
Cell[241904, 7834, 526, 15, 33, "Text",ExpressionUUID->"29d9fede-7109-4b97-9fc8-3ce18d875059"],
Cell[242433, 7851, 371, 7, 49, "Input",ExpressionUUID->"225f2689-266f-4904-b905-5474ad0ff2f9"]
}, Closed]],
Cell[CellGroupData[{
Cell[242841, 7863, 363, 14, 43, "Subsubsection",ExpressionUUID->"742822f4-9b8d-4d48-a103-296725358823"],
Cell[243207, 7879, 325, 9, 33, "Text",ExpressionUUID->"f2cc72c3-81c9-4fe2-9f61-a069d087d77c"],
Cell[243535, 7890, 552, 11, 49, "Input",ExpressionUUID->"c3104ad1-f86a-4a89-9b81-2546fd693b1d"],
Cell[244090, 7903, 469, 17, 33, "Text",ExpressionUUID->"bf18d04d-08f9-4fdc-995f-590df993b37b"]
}, Closed]],
Cell[CellGroupData[{
Cell[244596, 7925, 309, 11, 35, "Subsubsection",ExpressionUUID->"53dbbb0d-9a02-4f68-94b9-216730bd830c"],
Cell[244908, 7938, 430, 14, 33, "Text",ExpressionUUID->"987b7e18-0828-4ba4-857d-c34d8b25719a"],
Cell[245341, 7954, 475, 12, 49, "Input",ExpressionUUID->"df77b3dd-9a82-4df3-8583-a1ee4dd1ca7c"]
}, Closed]],
Cell[CellGroupData[{
Cell[245853, 7971, 299, 10, 35, "Subsubsection",ExpressionUUID->"bd81e254-0ed9-4321-a74c-981ecea7dae8"],
Cell[246155, 7983, 465, 12, 49, "Input",ExpressionUUID->"cbb1c478-625a-4959-9c1e-8e436492b137"]
}, Closed]],
Cell[CellGroupData[{
Cell[246657, 8000, 306, 11, 35, "Subsubsection",ExpressionUUID->"9e9e3c63-d6b1-4cf5-b05f-4a0027e8c706"],
Cell[246966, 8013, 425, 11, 49, "Input",ExpressionUUID->"ebdac81c-797e-4444-a542-bc2b24274176"]
}, Closed]],
Cell[CellGroupData[{
Cell[247428, 8029, 307, 11, 35, "Subsubsection",ExpressionUUID->"08a3d84e-a90b-43c9-82de-704e82bf24a3"],
Cell[247738, 8042, 473, 12, 49, "Input",ExpressionUUID->"e6671b48-fe0b-4952-8c87-989f48e0fbef"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[248260, 8060, 673, 24, 53, "Subsection",ExpressionUUID->"4eb36c99-b6f5-4486-9874-f7754051a909"],
Cell[CellGroupData[{
Cell[248958, 8088, 554, 23, 43, "Subsubsection",ExpressionUUID->"19221e62-e8b9-4545-8ddd-a388e3f8c0b4"],
Cell[249515, 8113, 330, 6, 49, "Input",ExpressionUUID->"c1f1dad4-7225-405f-b1a7-c66d4f7c1c8f"],
Cell[249848, 8121, 386, 9, 33, "Text",ExpressionUUID->"b5f0be50-1e5d-4096-ab61-14399400d208"],
Cell[250237, 8132, 324, 8, 29, "Input",ExpressionUUID->"2ca45321-e194-4ee8-868f-9f0acd2431fb"],
Cell[250564, 8142, 675, 17, 70, "Input",ExpressionUUID->"5ff1de1b-9b16-4d96-9b98-deb8fb6a94a7"]
}, Closed]],
Cell[CellGroupData[{
Cell[251276, 8164, 550, 23, 35, "Subsubsection",ExpressionUUID->"10baeac7-b33c-4a4a-98b9-3dda6a2da10e"],
Cell[251829, 8189, 470, 12, 49, "Input",ExpressionUUID->"b0674d40-631d-4c5b-8262-f033479cd61b"],
Cell[252302, 8203, 489, 14, 49, "Input",ExpressionUUID->"4a27b3b4-3eb8-4fdc-b845-0115bec2303d"]
}, Closed]],
Cell[CellGroupData[{
Cell[252828, 8222, 558, 23, 35, "Subsubsection",ExpressionUUID->"5e3e84a7-1bef-4426-a221-9d7489af9b9d"],
Cell[253389, 8247, 571, 15, 49, "Input",ExpressionUUID->"c591cef1-2558-40c4-ac26-ed0d16c4e843"],
Cell[253963, 8264, 262, 6, 33, "Text",ExpressionUUID->"1368f590-9568-47ba-a826-ce44be951611"],
Cell[254228, 8272, 541, 14, 49, "Input",ExpressionUUID->"7266f359-2a63-4d82-ad97-57a7c9e663ce"],
Cell[254772, 8288, 744, 20, 90, "Input",ExpressionUUID->"fdf94f80-e9b5-46d1-80e4-20568b73ea6c"]
}, Closed]],
Cell[CellGroupData[{
Cell[255553, 8313, 607, 22, 43, "Subsubsection",ExpressionUUID->"1e92fc7e-02fe-4d01-aa97-78d6d8ecb840"],
Cell[256163, 8337, 796, 17, 90, "Input",ExpressionUUID->"635c548b-e420-4b7d-a9ed-ec461cd046ff"],
Cell[256962, 8356, 495, 11, 49, "Input",ExpressionUUID->"ca848782-4ac2-4a02-aa16-db2d93fdc98c"],
Cell[257460, 8369, 567, 19, 55, "Text",ExpressionUUID->"c0586a2d-0f8d-41a0-bef5-2eee05f8f9c1"],
Cell[258030, 8390, 673, 16, 90, "Input",ExpressionUUID->"2b562c05-fc4a-498d-8756-757612a86f38"]
}, Closed]],
Cell[CellGroupData[{
Cell[258740, 8411, 499, 22, 35, "Subsubsection",ExpressionUUID->"152a06f3-0fd4-4942-ada1-2c0df46f2206"],
Cell[259242, 8435, 382, 15, 33, "Text",ExpressionUUID->"f1a1d4f3-94cd-4a7b-a81f-d95ad22166aa"],
Cell[259627, 8452, 304, 6, 49, "Input",ExpressionUUID->"086f7a60-76e3-40e4-9f51-5030588bd901"]
}, Closed]],
Cell[CellGroupData[{
Cell[259968, 8463, 683, 24, 35, "Subsubsection",ExpressionUUID->"7289cf49-9fd4-4eea-a8ca-7161870eae8e"],
Cell[260654, 8489, 534, 11, 70, "Input",ExpressionUUID->"4df2129a-670a-47ba-a7b9-65a6a49ee5a3"],
Cell[261191, 8502, 415, 10, 49, "Input",ExpressionUUID->"19900ad6-1c1a-43e5-a31d-0afcdd5f1cb3"],
Cell[261609, 8514, 793, 21, 70, "Input",ExpressionUUID->"44f21da5-e432-40d8-8fcc-21b4bcace444"],
Cell[262405, 8537, 335, 8, 29, "Input",ExpressionUUID->"2d7e7529-d5af-49a8-8f6d-6125758e6129"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[262789, 8551, 608, 22, 53, "Subsection",ExpressionUUID->"65735efa-46ad-4603-97ea-dbbdff3db17d"],
Cell[CellGroupData[{
Cell[263422, 8577, 353, 14, 43, "Subsubsection",ExpressionUUID->"e050743b-f68e-4ee6-acc9-ea6d583524df"],
Cell[263778, 8593, 497, 13, 49, "Input",ExpressionUUID->"089817d1-487f-4ad2-ab11-3d73f0062c98"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[264324, 8612, 621, 25, 37, "Subsection",ExpressionUUID->"c451aa06-7227-445b-9b5f-c3eab11bb740"],
Cell[CellGroupData[{
Cell[264970, 8641, 347, 12, 43, "Subsubsection",ExpressionUUID->"8831073a-9bfe-4d02-aca5-a4008ac7d276"],
Cell[265320, 8655, 354, 8, 49, "Input",ExpressionUUID->"81757851-abef-4206-8c66-ca06aa540a3c"],
Cell[265677, 8665, 291, 6, 29, "Input",ExpressionUUID->"301592d6-bd89-4d22-9b22-cca4d393efc0"]
}, Closed]],
Cell[CellGroupData[{
Cell[266005, 8676, 303, 11, 35, "Subsubsection",ExpressionUUID->"d883e04e-f384-445c-9ea4-5247f2057ccc"],
Cell[266311, 8689, 389, 9, 49, "Input",ExpressionUUID->"d9ede558-7fbc-4715-a6e3-076bb7daa7dc"],
Cell[266703, 8700, 390, 9, 49, "Input",ExpressionUUID->"4efb80f8-84e7-4a2c-933d-a7f6eb395c5a"],
Cell[267096, 8711, 429, 11, 49, "Input",ExpressionUUID->"acaf99c1-5fb6-4cce-b160-09453062268a"]
}, Closed]],
Cell[CellGroupData[{
Cell[267562, 8727, 355, 12, 35, "Subsubsection",ExpressionUUID->"e6976611-d39d-4be1-aa6c-b221187fc18e"],
Cell[267920, 8741, 416, 11, 49, "Input",ExpressionUUID->"01d2e255-0830-4fea-8247-44f9cedab605"]
}, Closed]],
Cell[CellGroupData[{
Cell[268373, 8757, 464, 16, 35, "Subsubsection",ExpressionUUID->"e59a0c2e-7c61-4d61-8964-556b354772f6"],
Cell[268840, 8775, 542, 15, 49, "Input",ExpressionUUID->"753b9e30-684c-44fc-a701-9432ccc3d3ad"]
}, Closed]],
Cell[CellGroupData[{
Cell[269419, 8795, 397, 14, 35, "Subsubsection",ExpressionUUID->"f53067e2-9548-430f-809e-cf2491ec9a2c"],
Cell[269819, 8811, 569, 16, 49, "Input",ExpressionUUID->"0d734c11-a043-45df-9106-fc7bbd2d3a3f"]
}, Closed]],
Cell[CellGroupData[{
Cell[270425, 8832, 407, 16, 35, "Subsubsection",ExpressionUUID->"e913fe14-8a28-4bf0-9846-b7eab5986d00"],
Cell[270835, 8850, 685, 20, 49, "Input",ExpressionUUID->"d01c8b47-928f-4d62-9c73-23ed0da3d7fb"],
Cell[271523, 8872, 507, 14, 49, "Input",ExpressionUUID->"c9cdfd16-a5ee-407a-b8d8-7b66d68ae476"],
Cell[272033, 8888, 576, 16, 49, "Input",ExpressionUUID->"3ad04a2f-3d0e-4792-bad7-44776eb8161f"]
}, Closed]],
Cell[CellGroupData[{
Cell[272646, 8909, 368, 12, 35, "Subsubsection",ExpressionUUID->"4f3eb17b-d100-43e4-a734-3614b1efb76a"],
Cell[273017, 8923, 1126, 31, 131, "Input",ExpressionUUID->"5b9e650f-9c05-48db-9cc7-213e3a72a9c5"]
}, Closed]],
Cell[CellGroupData[{
Cell[274180, 8959, 431, 12, 35, "Subsubsection",ExpressionUUID->"626477d5-6021-449b-abf7-9075004ebc33"],
Cell[274614, 8973, 401, 8, 49, "Input",ExpressionUUID->"d578cfe1-2585-4872-b7ed-93cca2044efc"]
}, Closed]],
Cell[CellGroupData[{
Cell[275052, 8986, 483, 12, 35, "Subsubsection",ExpressionUUID->"24fadfdb-68e5-4986-a4ed-29fd05f6d851"],
Cell[275538, 9000, 1252, 31, 131, "Input",ExpressionUUID->"b56e9564-7468-400d-b0a4-a162343cc096"]
}, Closed]],
Cell[CellGroupData[{
Cell[276827, 9036, 402, 12, 35, "Subsubsection",ExpressionUUID->"07aa597a-5528-4d5b-9663-ab8836006584"],
Cell[277232, 9050, 411, 9, 49, "Input",ExpressionUUID->"ecbc2a11-5602-4ccd-af42-092a2f4fd1a2"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[277704, 9066, 356, 10, 52, "Section",ExpressionUUID->"5f07dc5e-fa24-439e-8e9b-dedda7d1d0b9"],
Cell[278063, 9078, 1278, 50, 99, "Text",ExpressionUUID->"35eced89-2274-47e4-a27f-b17571a22346"],
Cell[CellGroupData[{
Cell[279366, 9132, 437, 16, 43, "Subsubsection",ExpressionUUID->"96643d63-ada3-4f09-bb69-22bcb444bf5c"],
Cell[279806, 9150, 1082, 30, 111, "Input",ExpressionUUID->"6277290b-b967-469e-a2c7-cce8a5f1d63b"],
Cell[280891, 9182, 455, 17, 33, "Text",ExpressionUUID->"025c6b7e-e6f4-468e-9652-5fa9ada9e33b"],
Cell[281349, 9201, 944, 24, 70, "Input",ExpressionUUID->"c9a7d6aa-30bd-447b-b7f2-543fcabc1829"]
}, Closed]],
Cell[CellGroupData[{
Cell[282330, 9230, 387, 15, 35, "Subsubsection",ExpressionUUID->"6060b96f-7fdb-4073-83f3-241dc8b88a0f"],
Cell[282720, 9247, 369, 11, 33, "Text",ExpressionUUID->"950eb21d-d105-4aa1-b1f8-f3b3770d20db"],
Cell[283092, 9260, 1490, 40, 131, "Input",ExpressionUUID->"8439c52b-378f-4ced-b612-ef7d740c8ca8"],
Cell[284585, 9302, 328, 10, 33, "Text",ExpressionUUID->"806ddc3f-9359-4dc4-bbdc-9af9b042791c"],
Cell[284916, 9314, 493, 12, 49, "Input",ExpressionUUID->"8c48f162-6d1c-4545-b3dc-55b5b1ca63f9"]
}, Closed]],
Cell[CellGroupData[{
Cell[285446, 9331, 624, 26, 35, "Subsubsection",ExpressionUUID->"998e242a-1005-4401-acfc-0f60dcf92121"],
Cell[286073, 9359, 1379, 39, 131, "Input",ExpressionUUID->"e310e80a-8afc-40e8-b760-938025afcee0"],
Cell[287455, 9400, 494, 12, 49, "Input",ExpressionUUID->"0334876d-f218-4727-bf34-8951ce77f031"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[287998, 9418, 274, 5, 52, "Section",ExpressionUUID->"febd6f25-92ae-4b64-b66e-528a3d4e7734"],
Cell[CellGroupData[{
Cell[288297, 9427, 645, 30, 43, "Subsubsection",ExpressionUUID->"e5ef9090-87e9-4402-9f5b-9c244f92a9a2"],
Cell[288945, 9459, 1078, 27, 90, "Input",ExpressionUUID->"5430bd71-c070-4a55-ae94-fdecf81ef3d1"],
Cell[290026, 9488, 448, 12, 33, "Text",ExpressionUUID->"2a3033ea-9ad4-4ea2-a6d7-9dd6c74d6a00"],
Cell[290477, 9502, 755, 19, 70, "Input",ExpressionUUID->"d1fbfe39-cd42-4f89-a31c-22ea79a75c52"],
Cell[291235, 9523, 267, 6, 33, "Text",ExpressionUUID->"b15fa8a5-6581-4805-a8ae-c8fe4442535f"],
Cell[291505, 9531, 616, 15, 49, "Input",ExpressionUUID->"8721ed99-4c3d-457f-9ed0-0078f6b46a59"],
Cell[292124, 9548, 581, 15, 49, "Input",ExpressionUUID->"caa4f68c-bccb-42cb-a0f1-ac89d4cd69e4"],
Cell[292708, 9565, 579, 15, 49, "Input",ExpressionUUID->"b8b480ba-084c-44e3-8807-13f7cdc69f21"],
Cell[293290, 9582, 585, 15, 49, "Input",ExpressionUUID->"c28cbf40-7f12-45fd-8485-b266e00ef46d"]
}, Closed]],
Cell[CellGroupData[{
Cell[293912, 9602, 657, 30, 35, "Subsubsection",ExpressionUUID->"98a6d5b9-bd66-4fbf-acc6-2e72344e24c8"],
Cell[294572, 9634, 1033, 27, 70, "Input",ExpressionUUID->"d597d5e4-5f02-4114-a2e2-f0ba40706d06"]
}, Closed]],
Cell[CellGroupData[{
Cell[295642, 9666, 651, 30, 35, "Subsubsection",ExpressionUUID->"07af89a2-e800-4a5c-936d-8ceb796f2df1"],
Cell[296296, 9698, 922, 24, 70, "Input",ExpressionUUID->"3c617640-2292-4e5b-9638-47894408453f"],
Cell[297221, 9724, 1308, 33, 151, "Input",ExpressionUUID->"01fd37ba-1b5b-4989-81ea-d7b36ed9d4c5"],
Cell[298532, 9759, 766, 20, 70, "Input",ExpressionUUID->"9812cbda-004b-41c3-9591-bd0cd6cbaa96"],
Cell[299301, 9781, 764, 20, 70, "Input",ExpressionUUID->"90e97e69-e24b-4927-b969-c600d216fe56"],
Cell[300068, 9803, 956, 25, 70, "Input",ExpressionUUID->"7ca5b0b4-4eef-4533-88a6-e4a9b475015a"],
Cell[301027, 9830, 920, 25, 90, "Input",ExpressionUUID->"30fc0b8d-4965-403c-bd7e-479d39f851a5"],
Cell[301950, 9857, 922, 25, 90, "Input",ExpressionUUID->"aeab8017-0cea-4116-8401-04cfcf55409c"]
}, Closed]],
Cell[CellGroupData[{
Cell[302909, 9887, 360, 12, 43, "Subsubsection",ExpressionUUID->"7ba3f9d7-c6bf-4a3c-9ebb-8d50efacdaab"],
Cell[303272, 9901, 705, 16, 70, "Input",ExpressionUUID->"f6771b51-c2f3-4d04-b6ab-b3613372c8b5"],
Cell[303980, 9919, 622, 13, 121, "Text",ExpressionUUID->"8bb5abd8-9554-473b-98bc-760c324bc6ca"],
Cell[304605, 9934, 1394, 34, 111, "Input",ExpressionUUID->"c4a41897-c303-4385-99e3-aa15216763c2"]
}, Closed]],
Cell[CellGroupData[{
Cell[306036, 9973, 366, 14, 35, "Subsubsection",ExpressionUUID->"4d2d9f62-f60e-4eef-bac6-57b1d934ba3f"],
Cell[306405, 9989, 1035, 28, 111, "Input",ExpressionUUID->"b78a09aa-266f-4898-b0ba-1366ff3d6578"],
Cell[307443, 10019, 955, 26, 90, "Input",ExpressionUUID->"1531f85a-cfd8-459e-8317-3e6fb60bb480"]
}, Closed]]
}, Closed]]
}
]
*)


